Electrons in a hard-wall cylinder with helicoidal metric: time-reversal pairing, cubic anticrossings, and twist-activated dipole transitions

We study the scalar Schr\"odinger equation in a helicoidal metric when the axial direction is closed by Dirichlet walls built into the operator domain. With hard walls, the axial derivative cannot be replaced by a traveling-wave factor, and in a rotationally symmetric spinless cavity, time reversal makes the levels with azimuthal numbers $m$ and $-m$ exactly degenerate. We write the Hamiltonian as a Hermitian coupled-subband matrix and give an exact gauge-adapted variational representation. For a finite radius, the leading twist correction is quadratic, and changes sign at a critical aspect ratio; for an unbounded radial domain, it is linear in $|\Omega_g|$. Retuning the aspect ratio through an isolated radial--axial resonance within one $m$ sector opens an avoided crossing with gap $\Delta_{\mathrm{gap}}/E_R=1.648775\ldots|\Omega_gR^2/L|^3$ to leading order. A transverse dipole transition forbidden without twist acquires an oscillator strength quadratic in the twist, with leading coefficient $0.0559408010$ for $R/L=2$ from perturbation theory. Dipole sum rules and the convergence of the currents serve as checks on the numerics. We also give the inverse-mass tensor required for a scalar realization and re-examine each statement and figure of the earlier article [Opt. Quantum Electron. \textbf{58}, 113 (2026)] within the corrected model.

==> anc/README.md <==
# Ancillary files

H. Belich Jr. and E. O. Silva, *Electrons in a hard-wall cylinder with helicoidal metric: time-reversal pairing, cubic anticrossings, and twist-activated dipole transitions*.

These scripts produce the numerical results, tables and figures of the article and test them. The routines behind the figures of Opt. Quantum Electron. 58, 113 (2026) were read but never imported or executed. `oqe_code_check.py` and `oqe_rose_sweep.py` re-implement their algorithms.

**Requirements.** Python ≥ 3.11 with numpy, scipy, matplotlib, mpmath and sympy. The figures also need a LaTeX installation with cm-super.

**Notation in the docstrings.** Some docstrings mention internal draft numbers (v0.01–v0.14) and the equation or figure numbers of those drafts. The logs and the checks against `main.tex` refer to the posted version.

## Files

| File | Purpose |
|---|---|
| `hcyl.py` | Numerical core. Bessel × sine Galerkin matrices (original and gauge-adapted bases), the matrix for a nonuniform Ω(z), current fields, dipole matrices |
| `fd_check.py` | Independent finite-difference solver for \|m\| ≥ 1 (v = √r u) |
| `wall_kummer.py` | m = 0 finite-wall eigenvalue from the zero of ₁F₁ (60-digit mpmath), and the bound of Eq. (44) |
| `cubic_activation.py` | Cubic anticrossing coefficient, optimized gaps, activated circular line, circular sum rule |
| `symbolic_checks.py` | sympy checks: metric, curvature, Laplace–Beltrami operator (also with Ω(z)), frames, Cartesian tensor, square completion, traveling-wave spectrum and normalization, Eqs. (15) and (20) of the OQE article, paraxial limit |
| `audit_all.py` | Recomputes 170 numbers printed in the article and compares them with the printed values (`audit_log.txt`) |
| `make_figures.py` | Regenerates the 17 figures: `python3 make_figures.py <outdir> [names...]` |
| `paraxial_landau.py` | sympy checks of the consistent paraxial equation, Eq. (78): reduction from (Δ_g + κ²)Φ = 0, Landau form with A = κΩ(−y, x), rigid rotation by −Ωz, harmonic length (κ\|Ω\|)^(−1/2), [generator, L_z] = 0 |
| `oqe_inventory.py` | Re-derives the quantitative statements of the OQE article within the corrected model (Appendix C, Table VIII) |
| `optics_corrected.py` | Split-step integration of Eq. (78) by exact shears, breathing law, cyclotron orbit, OAM spectrum S_m, rose-map harmonics of a square window, and the published equation on the OQE grid (data in `optics_runs.npz`, ~3 min) |
| `oqe_code_check.py` | Re-implementation of the routines of the OQE article: effective-potential constants, split-step bulk and edge runs with their masks (with and without the Euler twist step), the same masks with Eq. (78), rose map at Ω = 0 (data in `oqe_code_check.npz`, ~3.5 min) |
| `oqe_rose_sweep.py` | Rose maps of the procedure behind Fig. 9 of the OQE article for Ω = 0, 100, 200, 300 m⁻¹, for Fig. 17 (data in `oqe_rose_sweep.npz`, ~28 min on 2 cores) |
| `v005_numbers.py`, `v006_numbers.py`, `v007_numbers.py`, `v008_checks.py` | Check that the numbers of Sec. VIII A, Fig. 17, Sec. V A and Secs. II and VIII A (statements shared with arXiv:2611.22789 and arXiv:2605.29369) follow from the logs above or from direct computation, and that they appear in `main.tex` |

Each `*_log.txt` file is the output of the script with the same name.

## Run order

The full run takes about 40 minutes.

```
python3 symbolic_checks.py > symbolic_log.txt
python3 audit_all.py > audit_log.txt                      # SUMMARY: 170 PASS, 0 FAIL
python3 -I paraxial_landau.py > paraxial_log.txt
python3 -I oqe_inventory.py > oqe_inventory_log.txt
python3 -I optics_corrected.py optics_runs.npz > optics_log.txt
python3 -I oqe_code_check.py > oqe_code_check_log.txt
python3 -I oqe_rose_sweep.py oqe_rose_sweep.npz > oqe_rose_sweep_log.txt
python3 make_figures.py figures                           # needs the three npz files
python3 -I v005_numbers.py main.tex oqe_code_check_log.txt > v005_numbers_log.txt
python3 -I v006_numbers.py main.tex oqe_rose_sweep_log.txt > v006_numbers_log.txt
python3 -I v007_numbers.py main.tex > v007_numbers_log.txt
python3 -I v008_checks.py main.tex > v008_checks_log.txt
```

## Units

- x = r/R and ζ = (z + L/2)/L.
- a = R/L and b = ΩR²/L.
- Energies are in E_R = ħ²/(2MR²) = 0.041412849 meV, for R = 200 nm and M = 0.023 mₑ.


==> anc/audit_all.py <==
"""
audit_all.py -- reproduces every number quoted in the manuscript (v0.01) and compares it with the printed value.
Run:  python3 audit_all.py > audit_log.txt
Each line: PASS/FAIL, quantity, manuscript value, recomputed value, tolerance.
"""
import numpy as np
from scipy.special import jn_zeros
from scipy.optimize import minimize_scalar
from scipy.constants import hbar
from hcyl import *
from fd_check import fd_lowest
from wall_kummer import kummer_delta, galerkin_delta, bound
from cubic_activation import gap, a0 as A0, CAB

ER = ER_meV()
results = []


def check(name, printed, value, tol):
    ok = abs(printed - value) <= tol
    results.append(ok)
    print(f"{'PASS' if ok else 'FAIL'}  {name:<58s} printed={printed!r:<16} computed={value:.10g}  tol={tol:g}")


print("=== scales ===")
check("E_R (meV)", 0.041412849, ER, 5e-10)
k1 = np.pi/(L_nm*1e-9)
check("2 hbar^2 W k1/M (meV), Eq.(spacing) and Fig.1", 1.040818, 2*hbar**2*W_SI*k1/M/e*1e3, 5e-7)
check("(R/L)_crit = sqrt3/pi", 0.551328895, np.sqrt(3)/np.pi, 5e-10)
check("lambda+/lambda- at |W|R=1", 6.8541, (1.5+np.sqrt(5)/2)/(1.5-np.sqrt(5)/2), 5e-5)
check("1 meV/h (THz)", 0.241799, MEV_TO_THZ, 5e-7)

print("\n=== Table I (gauge basis (22,26)), a=b=2 ===")
TabI = {0: [2.165416, 3.415503, 5.280499, 7.580557, 7.939137, 9.670822],
        1: [2.696325, 4.197594, 6.444278, 8.586437, 9.505923, 10.709769],
        2: [3.226859, 5.041325, 7.674892, 9.533008, 11.135985, 11.735803]}
for m in (0, 1, 2):
    for sgn in ((1, -1) if m else (1,)):
        w = eig(H_gauge(sgn*m, 2.0, 2.0, 22, 26), 6)[0]*ER
        wbig = eig(H_gauge(sgn*m, 2.0, 2.0, 30, 40), 6)[0]*ER
        for i in range(6):
            check(f"Table I m={sgn*m:+d} level {i+1}", TabI[m][i], w[i], 5.1e-7)
        print(f"      basis (30,40) vs (22,26): max change {np.abs(w-wbig).max():.1e} meV")
for m in (1, 2):
    print(f"      exact pairing H_-m = conj(H_m): residual {np.abs(H_std(-m,2,2,8,10)-H_std(m,2,2,8,10).conj()).max():.1e}")

print("\n=== convergence statements (Sec. num) ===")
check("E(m=1) std (24,28)", 2.69632647, eig(H_std(1, 2, 2, 24, 28), 1)[0][0]*ER, 5e-9)
check("E(m=1) gauge (22,26)", 2.69632499, eig(H_gauge(1, 2, 2, 22, 26), 1)[0][0]*ER, 5e-9)
check("E(m=1) finite differences 120x120", 2.69610343, fd_lowest(1, 2.0, 2.0, 120, 120)[0]*ER, 5e-9)
check("E(m=-1) finite differences 120x120", 2.69610343, fd_lowest(-1, 2.0, 2.0, 120, 120)[0]*ER, 5e-9)

print("\n=== Table II (flux residuals; max over 4001 zeta points) ===")
TabII = [((10, 12), 2.696341586, 2.696325027, 1.47e-2, 6.6e-11), ((14, 18), 2.696330279, 2.696325000, 6.92e-3, 1.4e-11),
         ((18, 22), 2.696327967, 2.696324994, 4.73e-3, 6.3e-12), ((22, 26), 2.696326828, 2.696324992, 3.44e-3, 3.3e-12)]
zg = np.linspace(0, 1, 4001)
for (NN, es, eg, fs, fg) in TabII:
    ws, vs = eig(H_std(1, 2, 2, *NN), 1); wg, vg = eig(H_gauge(1, 2, 2, *NN), 1)
    Js = fields(vs[:, 0], 1, 2, 2, *NN, XQ, zg, "std")[3]; Jg = fields(vg[:, 0], 1, 2, 2, *NN, XQ, zg, "gauge")[3]
    check(f"E_std {NN}", es, ws[0]*ER, 5e-10); check(f"E_gauge {NN}", eg, wg[0]*ER, 5e-10)
    check(f"Flux_std {NN}", fs, np.abs((WQ*XQ) @ Js).max(), 0.006*fs)
    check(f"Flux_gauge {NN}", fg, np.abs((WQ*XQ) @ Jg).max(), 0.1*fg)
xi_ = np.linspace(0.01, 0.99, 197)
for NN, val in [((10, 12), 0.29723), ((22, 26), 0.29669)]:
    w, v = eig(H_gauge(1, 2, 2, *NN), 1)
    Jz = fields(v[:, 0], 1, 2, 2, *NN, xi_, xi_, "gauge")[3]
    check(f"largest |J^z|/j0 on interior grid {NN}", val, np.abs(Jz).max(), 5e-5)

print("\n=== Table IV (local current errors vs (28,32)) ===")
TabIV = {(8, 10): (5.966e-3, 7.12e-5, 6.423e-3, 2.696325098), (12, 16): (3.308e-3, 1.56e-5, 2.489e-3, 2.696325007),
         (20, 24): (1.527e-3, 3.09e-6, 7.066e-4, 2.696324993), (24, 28): (1.212e-3, 1.99e-6, 4.816e-4, 2.696324992)}
xi = np.linspace(0.035, 0.965, 121); zi = np.linspace(0.025, 0.975, 121); Wt = xi[:, None]*np.ones_like(zi)[None, :]
w, v = eig(H_gauge(1, 2, 2, 28, 32), 1); _, R0, P0, Z0 = fields(v[:, 0], 1, 2, 2, 28, 32, xi, zi, "gauge")
err = lambda A, A0: np.sqrt(np.sum(Wt*(A-A0)**2)/np.sum(Wt*A0**2))
for NN, (er, ep, ez, E) in TabIV.items():
    w, v = eig(H_gauge(1, 2, 2, *NN), 1); _, Rr, Pp, Zz = fields(v[:, 0], 1, 2, 2, *NN, xi, zi, "gauge")
    check(f"eps_Jr {NN}", er, err(Rr, R0), 0.003*er); check(f"eps_Jphi {NN}", ep, err(Pp, P0), 0.006*ep)
    check(f"eps_Jz {NN}", ez, err(Zz, Z0), 0.003*ez); check(f"E {NN}", E, w[0]*ER, 5e-10)

print("\n=== Hellmann-Feynman (Eq. HF) ===")
worst = 0
for m in (0, 1, 2):
    for b in (0.3, 1.0, 2.0):
        w, v = eig(H_std(m, 2.0, b, 14, 18), 1); c = v[:, 0]; h = 1e-4
        dH = (H_std(m, 2.0, b+h, 14, 18)-H_std(m, 2.0, b-h, 14, 18))/(2*h)
        fd = (eig(H_std(m, 2.0, b+h, 14, 18), 1)[0][0]-eig(H_std(m, 2.0, b-h, 14, 18), 1)[0][0])/(2*h)
        worst = max(worst, abs(np.real(c.conj() @ dH @ c)-fd))
check("max |HF - centred difference| < 2e-8", 0.0, worst, 2e-8)

print("\n=== m=0 radial wall (Fig. 2, Eq. cutoffbound) ===")
worstK = 0; okb = True
for xi_v in (0.05, 0.2, 0.5, 1, 2, 4, 6, 8, 10, 14, 18, 22, 26, 32):
    dk = kummer_delta(xi_v); worstK = max(worstK, abs(float(dk)-galerkin_delta(xi_v)))
    okb &= bool(0 <= dk-2*xi_v <= bound(xi_v))
check("max |Galerkin - Kummer| < 3e-12 (xi in [0.05,32])", 0.0, worstK, 3e-12)
check("0 <= excess <= bound for all tested xi (1 = true)", 1, float(okb), 0)

print("\n=== series and moments ===")
for n in range(1, 5):
    p = np.arange(1, 3001); p = p[p != n]
    D = np.where((p+n) % 2 == 1, 4*p*n/(p**2-n**2), 0.)
    check(f"sum_p D^2/(pi^2(n^2-p^2)) + 1/4, n={n}, 3000 terms", 0.0, np.sum(D**2/(np.pi**2*(n**2-p**2)))+0.25, 5e-10)
for ell in range(4):
    j = jn_zeros(ell, 5)
    check(f"C_(ell s) closed form, ell={ell}", 0.0, np.abs(np.diag(radial_moment(ell, 5, XQ**2))-(1+2*(ell**2-1)/j**2)/3).max(), 1e-13)
S, _ = sine_basis(8)
check("z matrix elements, Eq.(zselection)", 0.0, np.abs((S*(WZ*(ZQ-0.5))[None, :]) @ S.T - Zmat(8)).max(), 1e-13)
S, dS = sine_basis(8)
check("D_pn, Eq.(D)", 0.0, np.abs((S*WZ[None, :]) @ dS.T - Dmat(8)).max(), 1e-11)

print("\n=== weak twist (Fig. 5), W R = 0.035, gauge basis ===")
for a in (0.3, np.sqrt(3)/np.pi, 1.0, 1.7):
    b = 0.035*a
    num = [(eig(H_gauge(1, a, b, 6, NZ), 1)[0][0]-eig(H_gauge(1, a, 0.0, 6, NZ), 1)[0][0])/0.035**2 for NZ in (14, 24)]
    nstd = [(eig(H_std(1, a, b, 6, NZ), 1)[0][0]-eig(H_std(1, a, 0.0, 6, NZ), 1)[0][0])/0.035**2 for NZ in (14, 150)]
    print(f"      a={a:.4f}: analytic {(np.pi*a)**2/3-1:+.6f}  gauge Nz=14,24: {num[0]:+.6f},{num[1]:+.6f}   std Nz=14,150: {nstd[0]:+.6f},{nstd[1]:+.6f}")

ac = np.sqrt(3)/np.pi; bc = 0.035*ac
coef = lambda Hf, Nr, NZ: (eig(Hf(1, ac, bc, Nr, NZ), 1)[0][0]-eig(Hf(1, ac, 0.0, Nr, NZ), 1)[0][0])/0.035**2
check("critical ratio, std basis N_z=14 (x1e4)", 7.2, 1e4*coef(H_std, 6, 14), 0.05)
check("critical ratio, std basis N_z=150 (x1e4)", 3.98, 1e4*coef(H_std, 6, 150), 0.005)
check("critical ratio, gauge basis N_z=14 (x1e4)", 3.98, 1e4*coef(H_gauge, 8, 14), 0.005)
check("E(m=1) finite differences 240x240", 2.69626688, fd_lowest(1, 2.0, 2.0, 240, 240)[0]*ER, 5e-9)

print("\n=== longitudinal sum rule (Fig. 7, App. H) ===")
for (NN, m, Sp, Ex) in [((14, 26), 0, 1.14622537, 1.14628829), ((14, 26), 1, 1.26368838, 1.26375705)]:
    w, v = eig(H_std(m, 2, 2, *NN)); zfi = v.conj().T @ np.kron(np.eye(NN[0]), Zmat(NN[1])) @ v[:, 0]
    r2 = np.real(v[:, 0].conj() @ np.kron(radial_moment(abs(m), NN[0], XQ**2), np.eye(NN[1])) @ v[:, 0])
    check(f"S_z {NN} m={m}", Sp, np.sum((w-w[0])*np.abs(zfi)**2)/4, 5e-9); check(f"1+W^2<r^2> {NN} m={m}", Ex, 1+r2, 5e-9)
mx = 0
for b in np.linspace(0, 2, 21):
    for m in (0, 1):
        w, v = eig(H_std(m, 2, b, 14, 30)); zfi = v.conj().T @ np.kron(np.eye(14), Zmat(30)) @ v[:, 0]
        r2 = np.real(v[:, 0].conj() @ np.kron(radial_moment(m, 14, XQ**2), np.eye(30)) @ v[:, 0])
        mx = max(mx, abs(1+b**2/4*r2-np.sum((w-w[0])*np.abs(zfi)**2)/4))
check("max S_z discrepancy (14,30), b in [0,2], < 5e-5", 0.0, mx, 5e-5)

print("\n=== cubic anticrossing (Eqs. across, cubicgap; Table III) ===")
check("a0", 1.080011976, A0, 5e-10)
check("2|C_AB|", 1.6487752187, 2*abs(CAB), 5e-11)
TabIII = [(0.12, 1.077792, 0.00011794, 0.99959), (0.30, 1.066229, 0.00183816, 0.99707), (0.60, 1.026254, 0.01450435, 0.98344),
          (0.80, 0.987246, 0.03363582, 0.96213), (1.30, 0.866195, 0.12559338, 0.83722)]
for b, ast, gmeV, ratio in TabIII:
    r = minimize_scalar(lambda a: gap(a, b, "gauge", 24, 32), bounds=(ast-0.01, ast+0.01), method="bounded", options={"xatol": 1e-11})
    check(f"a* (b={b})", ast, r.x, 5e-7); check(f"gap meV (b={b}), basis (24,32)", gmeV, r.fun*ER, 6e-9)
    check(f"gap/(2E_R|C|b^3) (b={b})", ratio, r.fun/(2*abs(CAB)*b**3), 5e-6)
for b, val, rat in [(0.12, 0.00284790328, 0.999586), (0.30, 0.04438638433, 0.997067)]:
    r = minimize_scalar(lambda a: gap(a, b, "std", 10, 16), bounds=(np.sqrt(A0**2-b**2/3)-0.01, np.sqrt(A0**2-b**2/3)+0.01),
                        method="bounded", options={"xatol": 1e-11})
    check(f"std (10,16) gap/E_R b={b}", val, r.fun, 5e-11); check(f"   ratio b={b}", rat, r.fun/(2*abs(CAB)*b**3), 5e-7)

print("\n=== activated circular line (Eqs. activated, activationaudit; Tables V, VI) ===")
j11, j01 = jn_zeros(1, 1)[0], jn_zeros(0, 1)[0]
_, B1, _ = bessel_basis(1, 1); _, B0, _ = bessel_basis(0, 1)
I10 = np.sum(WQ*XQ**2*B1[0]*B0[0]); A2 = (j11**2-j01**2+12*np.pi**2)*(2*(-8/3)*I10/(12*np.pi**2))**2
check("I10", 0.4654514086, I10, 5e-11); check("A(2)", 0.0559408010, A2, 5e-11)


def strengths(a, b, Nr, Nz):
    w0, v0 = eig(H_std(0, a, b, Nr, Nz), 1); w1, v1 = eig(H_std(1, a, b, Nr, Nz))
    amp = v1.conj().T @ circ_dipole_std(0, Nr, Nr, Nz) @ v0[:, 0]
    return w0[0], w1, (w1-w0[0])*np.abs(amp)**2


for b, fa in [(0.025, 0.0000349580), (0.05, 0.0001397716), (0.1, 0.0005581232), (0.15, 0.0012521748), (0.3, 0.0049317405)]:
    _, _, f = strengths(2.0, b, 14, 20); check(f"f_act (14,20) b={b}", fa, f[3], 5e-11)
_, _, f = strengths(2.0, 2.0, 14, 20); check("S_+ (14,20) b=2", 1.99997918, f.sum(), 5e-9)
E0, E1, f = strengths(2.0, 2.0, 16, 24)
check("S_+ (16,24) b=2", 1.999985672, f.sum(), 5e-10); print(f"      f_bright std (16,24) = {f[0]:.7f} (original basis converges slowly; gauge value checked below)")
_, _, f0 = strengths(2.0, 0.0, 16, 24); check("S_+ (16,24) b=0", 1.999932, f0.sum(), 5e-7)
_, _, f = strengths(2.0, 2.0, 14, 22); check("f_act std (14,22) b=2", 0.1063709848, f[3], 5e-11)
_, _, f = strengths(2.0, 2.0, 12, 16); check("f_act std (12,16) b=2", 0.1063711740, f[3], 5e-11); check("S_+ (12,16)", 1.9999681477, f.sum(), 5e-11)
_, _, f = strengths(2.0, 0.025, 12, 16); check("f/b^2 (12,16) b=0.025", 0.0559327604, f[3]/0.025**2, 5e-10)
_, _, f = strengths(2.0, 0.05, 12, 16); check("f/b^2 (12,16) b=0.05", 0.0559086469, f[3]/0.05**2, 5e-10)
w0, v0 = eig(H_gauge(0, 2, 2, 14, 22), 1); w1, v1 = eig(H_gauge(1, 2, 2, 14, 22))
U0 = fields(v0[:, 0], 0, 2, 2, 14, 22, XQ, ZQ, "gauge")[0]
U1 = fields(v1[:, 0], 1, 2, 2, 14, 22, XQ, ZQ, "gauge")[0]
check("f_bright gauge (14,22) b=2", 1.86328, (w1[0]-w0[0])*abs(np.sum((WQ*XQ**2)[:, None]*WZ[None, :]*np.conj(U1)*U0))**2, 5e-6)
U4 = fields(v1[:, 3], 1, 2, 2, 14, 22, XQ, ZQ, "gauge")[0]
amp = np.sum((WQ*XQ**2)[:, None]*WZ[None, :]*np.conj(U4)*U0)
check("f_act gauge (14,22) b=2, coordinate-space integral", 0.1063708147, (w1[3]-w0[0])*abs(amp)**2, 5e-10)
Eg0 = eig(H_gauge(0, 2, 2, 22, 26), 1)[0][0]*ER; Eg1 = eig(H_gauge(1, 2, 2, 22, 26), 4)[0]*ER
check("bright excitation energy (meV)", 0.53091, Eg1[0]-Eg0, 5e-6); check("activated excitation energy (meV)", 6.42102, Eg1[3]-Eg0, 5e-6)
check("bright frequency (THz)", 0.12837, (Eg1[0]-Eg0)*MEV_TO_THZ, 5e-6); check("activated frequency (THz)", 1.55260, (Eg1[3]-Eg0)*MEV_TO_THZ, 5e-6)
check("anticrossing b=0.8 frequency (THz)", 0.00813, 0.03363582*MEV_TO_THZ, 5e-6); check("anticrossing b=1.3 frequency (THz)", 0.03037, 0.12559338*MEV_TO_THZ, 5e-6)
check("activated/bright ratio", 0.0571, 0.10637/1.86328, 5e-5)

print("\n=== nonuniform twist (Sec. general, Fig. 13) ===")
for eta, e0, e1 in [(-0.65, 2.03225, 2.44127), (0.65, 2.32663, 2.99904)]:
    for NN in ((12, 18), (24, 48)):
        E0 = eig(H_nonuniform(0, 2, 2, eta, *NN), 1)[0][0]*ER; E1 = eig(H_nonuniform(1, 2, 2, eta, *NN), 1)[0][0]*ER
        Em = eig(H_nonuniform(-1, 2, 2, eta, *NN), 1)[0][0]*ER
        tol = 5e-6 if NN == (12, 18) else 1.1e-5
        check(f"eta={eta} m=0 {NN}", e0, E0, tol); check(f"eta={eta} |m|=1 {NN}", e1, E1, tol)
        check(f"eta={eta} pairing E(+1)-E(-1) {NN}", 0.0, abs(E1-Em), 1e-12)

print("\n=== traveling-wave circulation (added remark, Sec. travel) ===")
# M int d^2r r J_phihat / hbar = m - (W k) <r^2>  for F_{n_r m}; expected -(2N+1), N = n_r + (|m|-m)/2   (beta = W k = 1)
from scipy.special import eval_genlaguerre, gammaln
from math import factorial
rq = np.linspace(0, 14, 140001)[1:]
for nr in (0, 1, 2):
    for mm in (-2, -1, 0, 1, 2, 3):
        l = abs(mm)
        F2 = 2*np.exp(gammaln(nr+1)-gammaln(nr+l+1))*rq**(2*l)*np.exp(-rq**2)*eval_genlaguerre(nr, l, rq**2)**2
        norm = np.trapezoid(F2*rq, rq); r2 = np.trapezoid(F2*rq**3, rq)
        Lkin = (mm - r2)/norm
        check(f"kinetic L/hbar, n_r={nr}, m={mm:+d}", float(-(2*(nr+(l-mm)//2)+1)), Lkin, 1e-6)
print(f"\nSUMMARY: {sum(results)} PASS, {len(results)-sum(results)} FAIL")


==> anc/audit_log.txt <==
a0 = 1.080011976461   Z21 = -0.180126548697 (=-16/9pi^2: -0.180126548697)
C_AB = 0.8243876093717   2|C_AB| = 1.6487752187433
=== scales ===
PASS  E_R (meV)                                                  printed=0.041412849      computed=0.04141284903  tol=5e-10
PASS  2 hbar^2 W k1/M (meV), Eq.(spacing) and Fig.1              printed=1.040818         computed=1.040818418  tol=5e-07
PASS  (R/L)_crit = sqrt3/pi                                      printed=0.551328895      computed=0.5513288954  tol=5e-10
PASS  lambda+/lambda- at |W|R=1                                  printed=6.8541           computed=6.854101966  tol=5e-05
PASS  1 meV/h (THz)                                              printed=0.241799         computed=0.2417989242  tol=5e-07

=== Table I (gauge basis (22,26)), a=b=2 ===
PASS  Table I m=+0 level 1                                       printed=2.165416         computed=2.165415869  tol=5.1e-07
PASS  Table I m=+0 level 2                                       printed=3.415503         computed=3.415503046  tol=5.1e-07
PASS  Table I m=+0 level 3                                       printed=5.280499         computed=5.280498677  tol=5.1e-07
PASS  Table I m=+0 level 4                                       printed=7.580557         computed=7.580556583  tol=5.1e-07
PASS  Table I m=+0 level 5                                       printed=7.939137         computed=7.93913722  tol=5.1e-07
PASS  Table I m=+0 level 6                                       printed=9.670822         computed=9.670821901  tol=5.1e-07
      basis (30,40) vs (22,26): max change 2.8e-09 meV
PASS  Table I m=+1 level 1                                       printed=2.696325         computed=2.696324992  tol=5.1e-07
PASS  Table I m=+1 level 2                                       printed=4.197594         computed=4.197594262  tol=5.1e-07
PASS  Table I m=+1 level 3                                       printed=6.444278         computed=6.44427809  tol=5.1e-07
PASS  Table I m=+1 level 4                                       printed=8.586437         computed=8.586437193  tol=5.1e-07
PASS  Table I m=+1 level 5                                       printed=9.505923         computed=9.505922902  tol=5.1e-07
PASS  Table I m=+1 level 6                                       printed=10.709769        computed=10.70976862  tol=5.1e-07
      basis (30,40) vs (22,26): max change 4.2e-08 meV
PASS  Table I m=-1 level 1                                       printed=2.696325         computed=2.696324992  tol=5.1e-07
PASS  Table I m=-1 level 2                                       printed=4.197594         computed=4.197594262  tol=5.1e-07
PASS  Table I m=-1 level 3                                       printed=6.444278         computed=6.44427809  tol=5.1e-07
PASS  Table I m=-1 level 4                                       printed=8.586437         computed=8.586437193  tol=5.1e-07
PASS  Table I m=-1 level 5                                       printed=9.505923         computed=9.505922902  tol=5.1e-07
PASS  Table I m=-1 level 6                                       printed=10.709769        computed=10.70976862  tol=5.1e-07
      basis (30,40) vs (22,26): max change 4.2e-08 meV
PASS  Table I m=+2 level 1                                       printed=3.226859         computed=3.226858632  tol=5.1e-07
PASS  Table I m=+2 level 2                                       printed=5.041325         computed=5.041325004  tol=5.1e-07
PASS  Table I m=+2 level 3                                       printed=7.674892         computed=7.674892479  tol=5.1e-07
PASS  Table I m=+2 level 4                                       printed=9.533008         computed=9.533008278  tol=5.1e-07
PASS  Table I m=+2 level 5                                       printed=11.135985        computed=11.13598505  tol=5.1e-07
PASS  Table I m=+2 level 6                                       printed=11.735803        computed=11.73580261  tol=5.1e-07
      basis (30,40) vs (22,26): max change 1.9e-07 meV
PASS  Table I m=-2 level 1                                       printed=3.226859         computed=3.226858632  tol=5.1e-07
PASS  Table I m=-2 level 2                                       printed=5.041325         computed=5.041325004  tol=5.1e-07
PASS  Table I m=-2 level 3                                       printed=7.674892         computed=7.674892479  tol=5.1e-07
PASS  Table I m=-2 level 4                                       printed=9.533008         computed=9.533008278  tol=5.1e-07
PASS  Table I m=-2 level 5                                       printed=11.135985        computed=11.13598505  tol=5.1e-07
PASS  Table I m=-2 level 6                                       printed=11.735803        computed=11.73580261  tol=5.1e-07
      basis (30,40) vs (22,26): max change 1.9e-07 meV
      exact pairing H_-m = conj(H_m): residual 0.0e+00
      exact pairing H_-m = conj(H_m): residual 0.0e+00

=== convergence statements (Sec. num) ===
PASS  E(m=1) std (24,28)                                         printed=2.69632647       computed=2.696326473  tol=5e-09
PASS  E(m=1) gauge (22,26)                                       printed=2.69632499       computed=2.696324992  tol=5e-09
PASS  E(m=1) finite differences 120x120                          printed=2.69610343       computed=2.696103431  tol=5e-09
PASS  E(m=-1) finite differences 120x120                         printed=2.69610343       computed=2.696103431  tol=5e-09

=== Table II (flux residuals; max over 4001 zeta points) ===
PASS  E_std (10, 12)                                             printed=2.696341586      computed=2.696341586  tol=5e-10
PASS  E_gauge (10, 12)                                           printed=2.696325027      computed=2.696325027  tol=5e-10
PASS  Flux_std (10, 12)                                          printed=0.0147           computed=0.01466779741  tol=8.82e-05
PASS  Flux_gauge (10, 12)                                        printed=6.6e-11          computed=6.561102846e-11  tol=6.6e-12
PASS  E_std (14, 18)                                             printed=2.696330279      computed=2.696330279  tol=5e-10
PASS  E_gauge (14, 18)                                           printed=2.696325         computed=2.696325  tol=5e-10
PASS  Flux_std (14, 18)                                          printed=0.00692          computed=0.00691789273  tol=4.152e-05
PASS  Flux_gauge (14, 18)                                        printed=1.4e-11          computed=1.361830064e-11  tol=1.4e-12
PASS  E_std (18, 22)                                             printed=2.696327967      computed=2.696327967  tol=5e-10
PASS  E_gauge (18, 22)                                           printed=2.696324994      computed=2.696324994  tol=5e-10
PASS  Flux_std (18, 22)                                          printed=0.00473          computed=0.004733409885  tol=2.838e-05
PASS  Flux_gauge (18, 22)                                        printed=6.3e-12          computed=6.318324297e-12  tol=6.3e-13
PASS  E_std (22, 26)                                             printed=2.696326828      computed=2.696326828  tol=5e-10
PASS  E_gauge (22, 26)                                           printed=2.696324992      computed=2.696324992  tol=5e-10
PASS  Flux_std (22, 26)                                          printed=0.00344          computed=0.003442566339  tol=2.064e-05
PASS  Flux_gauge (22, 26)                                        printed=3.3e-12          computed=3.297771757e-12  tol=3.3e-13
PASS  largest |J^z|/j0 on interior grid (10, 12)                 printed=0.29723          computed=0.2972176363  tol=5e-05
PASS  largest |J^z|/j0 on interior grid (22, 26)                 printed=0.29669          computed=0.2966596768  tol=5e-05

=== Table IV (local current errors vs (28,32)) ===
PASS  eps_Jr (8, 10)                                             printed=0.005966         computed=0.005965988115  tol=1.7898e-05
PASS  eps_Jphi (8, 10)                                           printed=7.12e-05         computed=7.121953702e-05  tol=4.272e-07
PASS  eps_Jz (8, 10)                                             printed=0.006423         computed=0.006424228673  tol=1.9269e-05
PASS  E (8, 10)                                                  printed=2.696325098      computed=2.696325098  tol=5e-10
PASS  eps_Jr (12, 16)                                            printed=0.003308         computed=0.003307677717  tol=9.924e-06
PASS  eps_Jphi (12, 16)                                          printed=1.56e-05         computed=1.56474219e-05  tol=9.36e-08
PASS  eps_Jz (12, 16)                                            printed=0.002489         computed=0.002489125799  tol=7.467e-06
PASS  E (12, 16)                                                 printed=2.696325007      computed=2.696325007  tol=5e-10
PASS  eps_Jr (20, 24)                                            printed=0.001527         computed=0.0015267223  tol=4.581e-06
PASS  eps_Jphi (20, 24)                                          printed=3.09e-06         computed=3.089386363e-06  tol=1.854e-08
PASS  eps_Jz (20, 24)                                            printed=0.0007066        computed=0.0007066175124  tol=2.1198e-06
PASS  E (20, 24)                                                 printed=2.696324993      computed=2.696324993  tol=5e-10
PASS  eps_Jr (24, 28)                                            printed=0.001212         computed=0.001212111563  tol=3.636e-06
PASS  eps_Jphi (24, 28)                                          printed=1.99e-06         computed=1.993002082e-06  tol=1.194e-08
PASS  eps_Jz (24, 28)                                            printed=0.0004816        computed=0.0004816221974  tol=1.4448e-06
PASS  E (24, 28)                                                 printed=2.696324992      computed=2.696324992  tol=5e-10

=== Hellmann-Feynman (Eq. HF) ===
PASS  max |HF - centred difference| < 2e-8                       printed=0.0              computed=4.538037501e-09  tol=2e-08

=== m=0 radial wall (Fig. 2, Eq. cutoffbound) ===
PASS  max |Galerkin - Kummer| < 3e-12 (xi in [0.05,32])          printed=0.0              computed=6.501466032e-13  tol=3e-12
PASS  0 <= excess <= bound for all tested xi (1 = true)          printed=1                computed=1  tol=0

=== series and moments ===
PASS  sum_p D^2/(pi^2(n^2-p^2)) + 1/4, n=1, 3000 terms           printed=0.0              computed=9.997003225e-12  tol=5e-10
PASS  sum_p D^2/(pi^2(n^2-p^2)) + 1/4, n=2, 3000 terms           printed=0.0              computed=4.002823073e-11  tol=5e-10
PASS  sum_p D^2/(pi^2(n^2-p^2)) + 1/4, n=3, 3000 terms           printed=0.0              computed=8.997338985e-11  tol=5e-10
PASS  sum_p D^2/(pi^2(n^2-p^2)) + 1/4, n=4, 3000 terms           printed=0.0              computed=1.601126731e-10  tol=5e-10
PASS  C_(ell s) closed form, ell=0                               printed=0.0              computed=8.881784197e-16  tol=1e-13
PASS  C_(ell s) closed form, ell=1                               printed=0.0              computed=9.992007222e-16  tol=1e-13
PASS  C_(ell s) closed form, ell=2                               printed=0.0              computed=1.110223025e-15  tol=1e-13
PASS  C_(ell s) closed form, ell=3                               printed=0.0              computed=9.436895709e-16  tol=1e-13
PASS  z matrix elements, Eq.(zselection)                         printed=0.0              computed=6.161737787e-15  tol=1e-13
PASS  D_pn, Eq.(D)                                               printed=0.0              computed=4.920508445e-13  tol=1e-11

=== weak twist (Fig. 5), W R = 0.035, gauge basis ===
      a=0.3000: analytic -0.703912  gauge Nz=14,24: -0.703505,-0.703505   std Nz=14,150: -0.703185,-0.703504
      a=0.5513: analytic +0.000000  gauge Nz=14,24: +0.000398,+0.000398   std Nz=14,150: +0.000717,+0.000398
      a=1.0000: analytic +2.289868  gauge Nz=14,24: +2.290162,+2.290162   std Nz=14,150: +2.290481,+2.290162
      a=1.7000: analytic +8.507719  gauge Nz=14,24: +8.507170,+8.507170   std Nz=14,150: +8.507489,+8.507170
PASS  critical ratio, std basis N_z=14 (x1e4)                    printed=7.2              computed=7.174559657  tol=0.05
PASS  critical ratio, std basis N_z=150 (x1e4)                   printed=3.98             computed=3.978703538  tol=0.005
PASS  critical ratio, gauge basis N_z=14 (x1e4)                  printed=3.98             computed=3.975571408  tol=0.005
PASS  E(m=1) finite differences 240x240                          printed=2.69626688       computed=2.696266885  tol=5e-09

=== longitudinal sum rule (Fig. 7, App. H) ===
PASS  S_z (14, 26) m=0                                           printed=1.14622537       computed=1.146225366  tol=5e-09
PASS  1+W^2<r^2> (14, 26) m=0                                    printed=1.14628829       computed=1.146288289  tol=5e-09
PASS  S_z (14, 26) m=1                                           printed=1.26368838       computed=1.263688384  tol=5e-09
PASS  1+W^2<r^2> (14, 26) m=1                                    printed=1.26375705       computed=1.263757046  tol=5e-09
PASS  max S_z discrepancy (14,30), b in [0,2], < 5e-5            printed=0.0              computed=4.543587396e-05  tol=5e-05

=== cubic anticrossing (Eqs. across, cubicgap; Table III) ===
PASS  a0                                                         printed=1.080011976      computed=1.080011976  tol=5e-10
PASS  2|C_AB|                                                    printed=1.6487752187     computed=1.648775219  tol=5e-11
PASS  a* (b=0.12)                                                printed=1.077792         computed=1.077792431  tol=5e-07
PASS  gap meV (b=0.12), basis (24,32)                            printed=0.00011794       computed=0.0001179397632  tol=6e-09
PASS  gap/(2E_R|C|b^3) (b=0.12)                                  printed=0.99959          computed=0.9995855121  tol=5e-06
PASS  a* (b=0.3)                                                 printed=1.066229         computed=1.066228773  tol=5e-07
PASS  gap meV (b=0.3), basis (24,32)                             printed=0.00183816       computed=0.001838164161  tol=6e-09
PASS  gap/(2E_R|C|b^3) (b=0.3)                                   printed=0.99707          computed=0.9970661437  tol=5e-06
PASS  a* (b=0.6)                                                 printed=1.026254         computed=1.026253891  tol=5e-07
PASS  gap meV (b=0.6), basis (24,32)                             printed=0.01450435       computed=0.01450434603  tol=6e-09
PASS  gap/(2E_R|C|b^3) (b=0.6)                                   printed=0.98344          computed=0.9834399364  tol=5e-06
PASS  a* (b=0.8)                                                 printed=0.987246         computed=0.9872459793  tol=5e-07
PASS  gap meV (b=0.8), basis (24,32)                             printed=0.03363582       computed=0.03363581703  tol=6e-09
PASS  gap/(2E_R|C|b^3) (b=0.8)                                   printed=0.96213          computed=0.9621337735  tol=5e-06
PASS  a* (b=1.3)                                                 printed=0.866195         computed=0.8661948583  tol=5e-07
PASS  gap meV (b=1.3), basis (24,32)                             printed=0.12559338       computed=0.1255933805  tol=6e-09
PASS  gap/(2E_R|C|b^3) (b=1.3)                                   printed=0.83722          computed=0.8372210375  tol=5e-06
PASS  std (10,16) gap/E_R b=0.12                                 printed=0.00284790328    computed=0.002847903272  tol=5e-11
PASS     ratio b=0.12                                            printed=0.999586         computed=0.9995857245  tol=5e-07
PASS  std (10,16) gap/E_R b=0.3                                  printed=0.04438638433    computed=0.04438638433  tol=5e-11
PASS     ratio b=0.3                                             printed=0.997067         computed=0.9970674848  tol=5e-07

=== activated circular line (Eqs. activated, activationaudit; Tables V, VI) ===
PASS  I10                                                        printed=0.4654514086     computed=0.4654514086  tol=5e-11
PASS  A(2)                                                       printed=0.055940801      computed=0.05594080102  tol=5e-11
PASS  f_act (14,20) b=0.025                                      printed=3.4958e-05       computed=3.495797524e-05  tol=5e-11
PASS  f_act (14,20) b=0.05                                       printed=0.0001397716     computed=0.0001397716171  tol=5e-11
PASS  f_act (14,20) b=0.1                                        printed=0.0005581232     computed=0.0005581231757  tol=5e-11
PASS  f_act (14,20) b=0.15                                       printed=0.0012521748     computed=0.001252174767  tol=5e-11
PASS  f_act (14,20) b=0.3                                        printed=0.0049317405     computed=0.004931740504  tol=5e-11
PASS  S_+ (14,20) b=2                                            printed=1.99997918       computed=1.999979179  tol=5e-09
PASS  S_+ (16,24) b=2                                            printed=1.999985672      computed=1.999985672  tol=5e-10
      f_bright std (16,24) = 1.8632872 (original basis converges slowly; gauge value checked below)
PASS  S_+ (16,24) b=0                                            printed=1.999932         computed=1.999932466  tol=5e-07
PASS  f_act std (14,22) b=2                                      printed=0.1063709848     computed=0.1063709848  tol=5e-11
PASS  f_act std (12,16) b=2                                      printed=0.106371174      computed=0.106371174  tol=5e-11
PASS  S_+ (12,16)                                                printed=1.9999681477     computed=1.999968148  tol=5e-11
PASS  f/b^2 (12,16) b=0.025                                      printed=0.0559327604     computed=0.0559327604  tol=5e-10
PASS  f/b^2 (12,16) b=0.05                                       printed=0.0559086469     computed=0.05590864687  tol=5e-10
PASS  f_bright gauge (14,22) b=2                                 printed=1.86328          computed=1.863279042  tol=5e-06
PASS  f_act gauge (14,22) b=2, coordinate-space integral         printed=0.1063708147     computed=0.1063708147  tol=5e-10
PASS  bright excitation energy (meV)                             printed=0.53091          computed=0.5309091233  tol=5e-06
PASS  activated excitation energy (meV)                          printed=6.42102          computed=6.421021324  tol=5e-06
PASS  bright frequency (THz)                                     printed=0.12837          computed=0.1283732549  tol=5e-06
PASS  activated frequency (THz)                                  printed=1.5526           computed=1.552596048  tol=5e-06
PASS  anticrossing b=0.8 frequency (THz)                         printed=0.00813          computed=0.008133105091  tol=5e-06
PASS  anticrossing b=1.3 frequency (THz)                         printed=0.03037          computed=0.03036834417  tol=5e-06
PASS  activated/bright ratio                                     printed=0.0571           computed=0.05708750161  tol=5e-05

=== nonuniform twist (Sec. general, Fig. 13) ===
PASS  eta=-0.65 m=0 (12, 18)                                     printed=2.03225          computed=2.032245422  tol=5e-06
PASS  eta=-0.65 |m|=1 (12, 18)                                   printed=2.44127          computed=2.441266786  tol=5e-06
PASS  eta=-0.65 pairing E(+1)-E(-1) (12, 18)                     printed=0.0              computed=0  tol=1e-12
PASS  eta=-0.65 m=0 (24, 48)                                     printed=2.03225          computed=2.03224542  tol=1.1e-05
PASS  eta=-0.65 |m|=1 (24, 48)                                   printed=2.44127          computed=2.441265888  tol=1.1e-05
PASS  eta=-0.65 pairing E(+1)-E(-1) (24, 48)                     printed=0.0              computed=0  tol=1e-12
PASS  eta=0.65 m=0 (12, 18)                                      printed=2.32663          computed=2.326630605  tol=5e-06
PASS  eta=0.65 |m|=1 (12, 18)                                    printed=2.99904          computed=2.999043439  tol=5e-06
PASS  eta=0.65 pairing E(+1)-E(-1) (12, 18)                      printed=0.0              computed=0  tol=1e-12
PASS  eta=0.65 m=0 (24, 48)                                      printed=2.32663          computed=2.326630603  tol=1.1e-05
PASS  eta=0.65 |m|=1 (24, 48)                                    printed=2.99904          computed=2.999035282  tol=1.1e-05
PASS  eta=0.65 pairing E(+1)-E(-1) (24, 48)                      printed=0.0              computed=0  tol=1e-12

=== traveling-wave circulation (added remark, Sec. travel) ===
PASS  kinetic L/hbar, n_r=0, m=-2                                printed=-5.0             computed=-5  tol=1e-06
PASS  kinetic L/hbar, n_r=0, m=-1                                printed=-3.0             computed=-3  tol=1e-06
PASS  kinetic L/hbar, n_r=0, m=+0                                printed=-1.0             computed=-1.000000012  tol=1e-06
PASS  kinetic L/hbar, n_r=0, m=+1                                printed=-1.0             computed=-1  tol=1e-06
PASS  kinetic L/hbar, n_r=0, m=+2                                printed=-1.0             computed=-1  tol=1e-06
PASS  kinetic L/hbar, n_r=0, m=+3                                printed=-1.0             computed=-1  tol=1e-06
PASS  kinetic L/hbar, n_r=1, m=-2                                printed=-7.0             computed=-7  tol=1e-06
PASS  kinetic L/hbar, n_r=1, m=-1                                printed=-5.0             computed=-5  tol=1e-06
PASS  kinetic L/hbar, n_r=1, m=+0                                printed=-3.0             computed=-3.000000035  tol=1e-06
PASS  kinetic L/hbar, n_r=1, m=+1                                printed=-3.0             computed=-3  tol=1e-06
PASS  kinetic L/hbar, n_r=1, m=+2                                printed=-3.0             computed=-3  tol=1e-06
PASS  kinetic L/hbar, n_r=1, m=+3                                printed=-3.0             computed=-3  tol=1e-06
PASS  kinetic L/hbar, n_r=2, m=-2                                printed=-9.0             computed=-9  tol=1e-06
PASS  kinetic L/hbar, n_r=2, m=-1                                printed=-7.0             computed=-7  tol=1e-06
PASS  kinetic L/hbar, n_r=2, m=+0                                printed=-5.0             computed=-5.000000058  tol=1e-06
PASS  kinetic L/hbar, n_r=2, m=+1                                printed=-5.0             computed=-5  tol=1e-06
PASS  kinetic L/hbar, n_r=2, m=+2                                printed=-5.0             computed=-5  tol=1e-06
PASS  kinetic L/hbar, n_r=2, m=+3                                printed=-5.0             computed=-5  tol=1e-06

SUMMARY: 170 PASS, 0 FAIL


==> anc/cubic_activation.py <==
"""Cubic anticrossing coefficient, optimised gaps, activated circular line, circular sum rule."""
import numpy as np
from scipy.special import jn_zeros
from scipy.optimize import minimize_scalar
from hcyl import *

ER = ER_meV()
j11, j12 = jn_zeros(1, 2)
j01 = jn_zeros(0, 1)[0]
a0 = np.sqrt((j12**2 - j11**2)/(3*np.pi**2))
_, B1, dB1 = bessel_basis(1, 2)
rad = np.sum(WQ*XQ**2*(dB1[0]*B1[1] - B1[0]*dB1[1]))
Z21 = Zmat(2)[1, 0]
CAB = -2*1/a0**4*Z21*rad
print(f"a0 = {a0:.12f}   Z21 = {Z21:.12f} (=-16/9pi^2: {-16/(9*np.pi**2):.12f})")
print(f"C_AB = {CAB:.13f}   2|C_AB| = {2*abs(CAB):.13f}")

def gap(a, b, rep, Nr, Nz):
    Hf = H_gauge if rep == "gauge" else H_std
    w = np.linalg.eigvalsh(Hf(1, a, b, Nr, Nz))
    return w[2] - w[1]

def opt_gap(b, rep="gauge", Nr=12, Nz=16):
    astar0 = np.sqrt(max(a0**2 - b**2/3, 0.3))
    r = minimize_scalar(lambda a: gap(a, b, rep, Nr, Nz), bounds=(astar0-0.08, astar0+0.08),
                        method="bounded", options={"xatol": 1e-10})
    return r.x, r.fun

if __name__ == "__main__":
    print("\n b      a*          gap/E_R         gap (meV)      ratio to 2|C|b^3    [gauge (12,16)]")
    for b in [0.12, 0.30, 0.60, 0.80, 1.30]:
        astar, g = opt_gap(b)
        print(f"{b:5.2f}  {astar:.6f}  {g:.11f}  {g*ER:.8f}   {g/(2*abs(CAB)*b**3):.5f}")
    print(" std (10,16) check:")
    for b in [0.12, 0.30]:
        astar, g = opt_gap(b, "std", 10, 16)
        print(f"{b:5.2f}  {astar:.6f}  {g:.11f}  ratio {g/(2*abs(CAB)*b**3):.6f}")
    # gap convergence at b=1.3
    for NN in [(10,14),(14,20),(18,26)]:
        print("b=1.3", NN, opt_gap(1.3, "gauge", *NN))

    # ---- activated transition ----
    _, B0, _ = bessel_basis(0, 1)
    I10 = np.sum(WQ*XQ**2*B1[0]*B0[0])
    D12 = Dmat(2)[0, 1]
    def Acoef(a): return (j11**2 - j01**2 + 3*np.pi**2*a**2)*(2*D12*I10/(3*np.pi**2*a**2))**2
    print(f"\nI10 = {I10:.12f}  D12 = {D12}  A(2) = {Acoef(2.0):.13f}")

    def strengths(a, b, Nr, Nz, track=3):
        w0, v0 = eig(H_std(0, a, b, Nr, Nz), 1)
        w1, v1 = eig(H_std(1, a, b, Nr, Nz))
        Dp = circ_dipole_std(0, Nr, Nr, Nz)
        amp = v1.conj().T @ Dp @ v0[:, 0]
        f = (w1 - w0[0])*np.abs(amp)**2
        return w0[0], w1, f
    a = 2.0
    for b in [0.025, 0.05, 0.1, 0.15, 0.3, 2.0]:
        E0, E1, f = strengths(a, b, 14, 20)
        print(f"b={b:5.3f}  f_bright={f[0]:.6f}  f_act(level 4)={f[3]:.10f}  f/b^2={f[3]/b**2:.8f}  S+={f.sum():.9f}")
    E0, E1, f = strengths(a, 2.0, 16, 24)
    print("a=b=2 (16,24): E_i=%.6f  dE_bright=%.6f  dE_act=%.6f meV  f_b=%.6f f_a=%.8f S+=%.9f" %
          (E0*ER, (E1[0]-E0)*ER, (E1[3]-E0)*ER, f[0], f[3], f.sum()))
    E0, E1, f = strengths(a, 0.0, 16, 24); print("b=0 (16,24) S+ = %.9f" % f.sum())
    E0, E1, f = strengths(a, 2.0, 14, 22); print("b=2 (14,22) std f_act = %.10f" % f[3])


==> anc/fd_check.py <==
"""Independent finite-difference check (|m|>=1): v = sqrt(r) u, -d_r^2+(m^2-1/4)/r^2 radially,
centred differences axially, Dirichlet everywhere.  Units E_R, x=r/R, zeta=(z+L/2)/L."""
import numpy as np, scipy.sparse as sp
from scipy.sparse.linalg import eigsh
from hcyl import ER_meV

def fd_lowest(m, a, b, Nx, Nzeta, k=1):
    hx = 1.0/(Nx+1); hz = 1.0/(Nzeta+1)
    x = hx*np.arange(1, Nx+1)
    Tx = sp.diags([2*np.ones(Nx), -np.ones(Nx-1), -np.ones(Nx-1)], [0, 1, -1])/hx**2
    Hx = Tx + sp.diags((m**2-0.25)/x**2)
    Tz = sp.diags([2*np.ones(Nzeta), -np.ones(Nzeta-1), -np.ones(Nzeta-1)], [0, 1, -1])/hz**2
    Dz = sp.diags([np.ones(Nzeta-1), -np.ones(Nzeta-1)], [1, -1])/(2*hz)
    Ix, Iz = sp.identity(Nx), sp.identity(Nzeta)
    # R^2 x [ -(1+W^2 r^2) d_z^2 + 2 i m W d_z ] ->  (a^2+b^2x^2) (-d_zeta^2) + 2 i m b d_zeta
    H = sp.kron(Hx, Iz) + sp.kron(sp.diags(a**2+b**2*x**2), Tz) + 2j*m*b*sp.kron(Ix, Dz)
    w = eigsh(H.tocsc(), k=k, sigma=0, which='LM', return_eigenvectors=False)
    return np.sort(w.real)

if __name__ == "__main__":
    for N in (60, 120, 240):
        e = fd_lowest(1, 2.0, 2.0, N, N)[0]*ER_meV()
        e_m = fd_lowest(-1, 2.0, 2.0, N, N)[0]*ER_meV()
        print(f"FD {N}x{N}:  E(m=+1) = {e:.8f} meV   E(m=-1) = {e_m:.8f} meV")


==> anc/hcyl.py <==
"""
hcyl.py -- independent numerical core for the helicoidal Dirichlet cylinder.

Operator (Eq. H of the manuscript):
    H = -(hbar^2/2M) [ (1/r) d_r(r d_r) + r^-2 d_phi^2 + (1+W^2 r^2) d_z^2 - 2 W d_phi d_z ]
on 0<r<R, -L/2<z<L/2, Dirichlet at r=R and z=+-L/2.

Dimensionless variables: x=r/R, zeta=(z+L/2)/L, a=R/L, b=W R^2/L, energies in E_R=hbar^2/(2 M R^2).

Two Galerkin representations are built here from scratch:
  * 'std'   : Bessel x sine basis of the original operator  (Eq. matrix)
  * 'gauge' : same basis for V in U = exp[i q_m(x)(zeta-1/2)] V   (Eq. gaugematrix)
Nothing in this file is copied from the routines of Opt. Quantum Electron. 58, 113 (2026).
"""
import numpy as np
from numpy.polynomial.legendre import leggauss
from scipy.special import jn_zeros, jv, jvp
from scipy.constants import hbar, m_e, e, h

# ---------------- physical parameters of Eq. (params) ----------------
R_nm, L_nm, Mstar, W_SI = 200.0, 100.0, 0.023, 5.0e6
M = Mstar * m_e


def ER_meV(R_nm=R_nm):
    R = R_nm * 1e-9
    return hbar**2 / (2 * M * R**2) / e * 1e3


MEV_TO_THZ = 1e-3 * e / h * 1e-12   # 1 meV / h in THz

# ---------------- quadrature ----------------
_NQ = 700
_xq, _wq = leggauss(_NQ)
XQ = 0.5 * (_xq + 1.0)
WQ = 0.5 * _wq

_cache = {}


def bessel_basis(ell, Nr):
    """unit-normalised radial functions B_{ell s}(x) on [0,1] (weight x dx), values and x-derivatives at XQ"""
    key = (ell, Nr)
    if key not in _cache:
        j = jn_zeros(ell, Nr)
        nrm = np.sqrt(2.0) / np.abs(jv(ell + 1, j))
        B = nrm[:, None] * jv(ell, j[:, None] * XQ[None, :])
        dB = nrm[:, None] * j[:, None] * jvp(ell, j[:, None] * XQ[None, :])
        _cache[key] = (j, B, dB)
    return _cache[key]


def radial_moment(ell, Nr, weight):
    """matrix  int_0^1 x dx weight(x) B_s B_t"""
    _, B, _ = bessel_basis(ell, Nr)
    return (B * (WQ * XQ * weight)[None, :]) @ B.T


# ---------------- axial sine basis s_n(zeta)=sqrt2 sin(n pi zeta) ----------------
def Dmat(Nz):
    """D_pn = int s_p s_n' dzeta = 4pn/(p^2-n^2) for p+n odd (Eq. D)"""
    n = np.arange(1, Nz + 1)
    P, N = np.meshgrid(n, n, indexing="ij")
    with np.errstate(divide="ignore", invalid="ignore"):
        D = np.where((P + N) % 2 == 1, 4.0 * P * N / (P**2 - N**2), 0.0)
    return D


def Zmat(Nz):
    """Z_pn = int s_p (zeta-1/2) s_n dzeta = -8pn/(pi^2 (p^2-n^2)^2) for p+n odd"""
    n = np.arange(1, Nz + 1)
    P, N = np.meshgrid(n, n, indexing="ij")
    with np.errstate(divide="ignore", invalid="ignore"):
        Z = np.where((P + N) % 2 == 1, -8.0 * P * N / (np.pi**2 * (P**2 - N**2) ** 2), 0.0)
    return Z


_zq, _wz = leggauss(900)
ZQ = 0.5 * (_zq + 1.0)
WZ = 0.5 * _wz


def sine_basis(Nz, pts=None):
    z = ZQ if pts is None else pts
    n = np.arange(1, Nz + 1)
    S = np.sqrt(2.0) * np.sin(np.pi * n[:, None] * z[None, :])
    dS = np.sqrt(2.0) * np.pi * n[:, None] * np.cos(np.pi * n[:, None] * z[None, :])
    return S, dS


def Z2mat(Nz):
    S, _ = sine_basis(Nz)
    return (S * (WZ * (ZQ - 0.5) ** 2)[None, :]) @ S.T


# ---------------- Hamiltonians ----------------
def H_std(m, a, b, Nr, Nz):
    ell = abs(m)
    j, _, _ = bessel_basis(ell, Nr)
    X = radial_moment(ell, Nr, XQ**2)
    n = np.arange(1, Nz + 1)
    H = np.kron(np.diag(j**2), np.eye(Nz)).astype(complex)
    H += np.kron(np.eye(Nr), np.diag((a * np.pi * n) ** 2))
    H += b**2 * np.kron(X, np.diag((np.pi * n) ** 2))
    H += 2j * m * b * np.kron(np.eye(Nr), Dmat(Nz))
    return H


def q_of_x(m, a, b, x):
    return m * b / (a**2 + b**2 * x**2)


def dq_of_x(m, a, b, x):
    return -2.0 * m * b**3 * x / (a**2 + b**2 * x**2) ** 2


def H_gauge(m, a, b, Nr, Nz):
    ell = abs(m)
    j, B, dB = bessel_basis(ell, Nr)
    x, w = XQ, WQ
    qp = dq_of_x(m, a, b, x)
    K = (dB * (w * x)[None, :]) @ dB.T + (B * (w * x * m**2 * a**2 / (x**2 * (a**2 + b**2 * x**2)))[None, :]) @ B.T
    S = (B * (w * x * (a**2 + b**2 * x**2))[None, :]) @ B.T
    T = (B * (w * x * qp**2)[None, :]) @ B.T
    A = (dB * (w * x * qp)[None, :]) @ B.T
    A = A - A.T
    n = np.arange(1, Nz + 1)
    H = np.kron(K, np.eye(Nz)).astype(complex)
    H += np.kron(S, np.diag((np.pi * n) ** 2))
    H += np.kron(T, Z2mat(Nz))
    H += 1j * np.kron(A, Zmat(Nz))
    return H


def H_nonuniform(m, a, b0, eta, Nr, Nz):
    """Eq. (nonuniform_h) for b(zeta)=b0[1+eta cos(2 pi zeta)]"""
    ell = abs(m)
    j, _, _ = bessel_basis(ell, Nr)
    X = radial_moment(ell, Nr, XQ**2)
    S, dS = sine_basis(Nz)
    bz = b0 * (1 + eta * np.cos(2 * np.pi * ZQ))
    dbz = -2 * np.pi * b0 * eta * np.sin(2 * np.pi * ZQ)
    V = (dS * (WZ * bz**2)[None, :]) @ dS.T
    C = (S * (WZ * 2 * bz)[None, :]) @ dS.T + (S * (WZ * dbz)[None, :]) @ S.T
    n = np.arange(1, Nz + 1)
    H = np.kron(np.diag(j**2), np.eye(Nz)).astype(complex)
    H += np.kron(np.eye(Nr), np.diag((a * np.pi * n) ** 2))
    H += np.kron(X, V)
    H += 1j * m * np.kron(np.eye(Nr), C)
    return H


def eig(H, k=None):
    w, v = np.linalg.eigh(H)
    if k is not None:
        return w[:k], v[:, :k]
    return w, v


# ---------------- fields on a grid ----------------
def fields(coef, m, a, b, Nr, Nz, xg, zg, rep):
    """returns U (coordinate representation), and the three current components in units j0
    on the grid xg (radial) x zg (axial).  coef is the eigenvector (Nr*Nz) in the given representation."""
    ell = abs(m)
    j = jn_zeros(ell, Nr)
    nrm = np.sqrt(2.0) / np.abs(jv(ell + 1, j))
    B = nrm[:, None] * jv(ell, j[:, None] * xg[None, :])
    dB = nrm[:, None] * j[:, None] * jvp(ell, j[:, None] * xg[None, :])
    S, dS = sine_basis(Nz, zg)
    c = coef.reshape(Nr, Nz)
    V = B.T @ c @ S          # (nx, nz)
    Vx = dB.T @ c @ S
    Vz = B.T @ c @ dS
    X = xg[:, None]
    Zc = (zg - 0.5)[None, :]
    if rep == "gauge":
        q = q_of_x(m, a, b, X)
        qp = dq_of_x(m, a, b, X)
        ph = np.exp(1j * q * Zc)
        U = ph * V
        rho = np.abs(V) ** 2
        imz = np.imag(np.conj(V) * Vz)
        Jphi = m * a**2 * rho / (X * (a**2 + b**2 * X**2)) - b * X * imz
        Jz = (a**2 + b**2 * X**2) / a * imz
        Jr = np.imag(np.conj(V) * Vx) + qp * Zc * rho
    else:
        U = V
        rho = np.abs(U) ** 2
        imz = np.imag(np.conj(U) * Vz)
        # J_phi-hat/j0 = m rho/x - b x Im(U* U_zeta)
        Jphi = m * rho / X - b * X * imz
        # J^z/j0 = -(m b/a) rho + (a^2+b^2x^2)/a Im(U* U_zeta)
        Jz = -(m * b / a) * rho + (a**2 + b**2 * X**2) / a * imz
        Jr = np.imag(np.conj(U) * Vx)
    return U, Jr, Jphi, Jz


# ---------------- dipoles ----------------
def circ_dipole_std(m, Nr0, Nr1, Nz):
    """<s',p,m+1| d_+ |s,n,m>/R in the original Bessel x sine basis (Eq. plainmatrix)"""
    _, B0, _ = bessel_basis(abs(m), Nr0)
    _, B1, _ = bessel_basis(abs(m + 1), Nr1)
    rad = (B1 * (WQ * XQ**2)[None, :]) @ B0.T
    return np.kron(rad, np.eye(Nz))


==> anc/make_figures.py <==
"""
make_figures.py -- regenerates all 16 figures of the manuscript from the audited numerical core (hcyl.py).
Style: framed axes with inward ticks on all four sides and minor ticks (Mathematica-like), LaTeX fonts
matching REVTeX, one fixed categorical palette used with the same meaning in every figure:
    m = 0  -> blue      m = +1 -> orange      m = -1 -> purple      |m| = 2 -> red
    analytic / reference curves -> dark gray (dashed or dotted)
Usage:  python3 make_figures.py <output_dir>
"""
import sys, os
import numpy as np
import matplotlib
matplotlib.use("pdf")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm
from matplotlib.ticker import LogLocator, NullFormatter
from scipy.special import jn_zeros
from scipy.optimize import minimize_scalar
import mpmath as mp
from hcyl import *
from cubic_activation import gap, a0 as A0, CAB
from wall_kummer import bound

OUT = sys.argv[1] if len(sys.argv) > 1 else "figures"
os.makedirs(OUT, exist_ok=True)
ER = ER_meV()

# ---------------------------------------------------------------- style
BLUE, ORANGE, PURPLE, RED = "#3A6EA5", "#E08A1E", "#7B5BA6", "#C2412D"
GRAY, INK = "#4D4D4D", "#262626"
COL_M = {0: BLUE, 1: ORANGE, -1: PURPLE, 2: RED, -2: RED}
W1 = 3.375                      # REVTeX single-column width (in)

plt.rcParams.update({
    "text.usetex": True, "font.family": "serif", "font.size": 8.5,
    "text.latex.preamble": r"\usepackage{amsmath}\usepackage{amssymb}",
    "axes.labelsize": 9, "axes.linewidth": 0.6, "axes.edgecolor": INK, "axes.labelcolor": INK,
    "xtick.labelsize": 8, "ytick.labelsize": 8, "xtick.color": INK, "ytick.color": INK,
    "xtick.direction": "in", "ytick.direction": "in", "xtick.top": True, "ytick.right": True,
    "xtick.minor.visible": True, "ytick.minor.visible": True,
    "xtick.major.size": 3.5, "ytick.major.size": 3.5, "xtick.minor.size": 1.8, "ytick.minor.size": 1.8,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "xtick.minor.width": 0.45, "ytick.minor.width": 0.45,
    "xtick.major.pad": 2.5, "ytick.major.pad": 2.5,
    "lines.linewidth": 1.35, "lines.markersize": 4.2, "lines.markeredgewidth": 0.8,
    "legend.fontsize": 7.5, "legend.frameon": False, "legend.handlelength": 2.0, "legend.borderaxespad": 0.3,
    "legend.labelspacing": 0.25, "legend.handletextpad": 0.5,
    "figure.constrained_layout.use": True, "savefig.dpi": 600,
})
SEQ = LinearSegmentedColormap.from_list("seq", ["#F6F6F3", "#C9D7EA", "#88A8D1", BLUE, "#1E3C63"])
DIV = LinearSegmentedColormap.from_list("div", ["#1E3C63", BLUE, "#A9C0DD", "#F3F3F0", "#EBB09F", RED, "#76200F"])


def panel(ax, s, x=0.035, y=0.955, **kw):
    ax.text(x, y, s, transform=ax.transAxes, ha="left", va="top", fontsize=8.5, color=INK, **kw)


def loglog_ticks(ax, which="both"):
    for axis in ([ax.xaxis, ax.yaxis] if which == "both" else [getattr(ax, which + "axis")]):
        axis.set_major_locator(LogLocator(base=10, numticks=12))
        axis.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10)*0.1, numticks=12))
        axis.set_minor_formatter(NullFormatter())


def save(fig, name):
    fig.savefig(os.path.join(OUT, name))
    plt.close(fig)
    print("  wrote", name)


# ======================================================================== Fig. 1 traveling waves
def fig_traveling():
    from scipy.constants import hbar
    L = L_nm*1e-9
    kk = np.linspace(-1.6, 1.6, 801)*np.pi/L
    c = hbar**2/M/e*1e3                                   # hbar^2/M in meV m^2
    E = lambda m: (0.5*kk**2 + abs(W_SI*kk)*(abs(m)+1) - W_SI*m*kk)*c
    fig, ax = plt.subplots(figsize=(W1, 2.35))
    x = kk*L/np.pi
    ax.plot(x, E(1), color=ORANGE, label=r"$m=+1$")
    ax.plot(x, E(-1), color=PURPLE, label=r"$m=-1$")
    ax.plot(x, E(0), color=BLUE, ls=(0, (4, 2.2)), lw=1.1, label=r"$m=0$")
    k1 = np.pi/L
    e_p = (0.5*k1**2 + 2*W_SI*k1 - W_SI*k1)*c; e_m = (0.5*k1**2 + 2*W_SI*k1 + W_SI*k1)*c
    ax.axvline(1.0, color=GRAY, lw=0.6, ls=":")
    ax.annotate("", xy=(1.0, e_m), xytext=(1.0, e_p), arrowprops=dict(arrowstyle="<->", lw=0.7, color=INK, shrinkA=0, shrinkB=0))
    ax.annotate(r"$\Delta E=1.0408$ meV", xy=(1.0, 0.5*(e_p+e_m)), xytext=(0.90, 4.6), fontsize=7.5, ha="right", color=INK,
                arrowprops=dict(arrowstyle="-", lw=0.5, color=INK, shrinkA=1, shrinkB=1))
    ax.set_xlim(-1.6, 1.6); ax.set_ylim(0, 7.9)
    ax.set_xlabel(r"$kL/\pi$"); ax.set_ylabel(r"$E_{0,m}(k)$ (meV)")
    ax.legend(loc="upper center", ncol=3, columnspacing=1.2)
    save(fig, "fig6_traveling.pdf")


# ======================================================================== Fig. 2 radial wall
def kummer_fast(xi):
    mp.mp.dps = 60
    xi_ = mp.mpf(xi)

    def f(d):
        A = mp.mpf(1)/2 - d/(4*xi_); t = mp.mpf(1); s = mp.mpf(1); k = 0
        while True:
            t *= (A+k)*xi_/((k+1)**2); s += t; k += 1
            if k > 20 and abs(t) < mp.mpf(10)**-55*max(1, abs(s)): return s
    lo = 2*xi_*(1+mp.mpf(10)**-50)
    hi = min(2*xi_ + bound(xi)*mp.mpf("1.000001") + mp.mpf(10)**-45, mp.besseljzero(0, 1)**2 + xi_**2/3 + 1)
    if f(hi) < 0:
        return mp.findroot(f, (lo, hi), solver="illinois", tol=mp.mpf(10)**-40)
    from wall_kummer import kummer_delta
    return kummer_delta(xi)


def fig_wall():
    from wall_kummer import galerkin_delta
    xs = np.concatenate([[0.05, 0.1, 0.2, 0.35, 0.5, 0.75], np.arange(1, 33, 1.0)])
    exc = np.array([float(kummer_fast(x) - 2*x) for x in xs])
    xa = np.array([0.05, 0.2, 0.5, 1, 2, 4, 6, 8, 10, 14, 18, 22, 26, 32])
    disc = np.array([abs(float(kummer_fast(x)) - galerkin_delta(x)) for x in xa])
    xb = np.linspace(0.05, 32, 400)
    bd = np.array([float(bound(x)) for x in xb])
    fig, ax = plt.subplots(figsize=(W1, 2.45))
    ax.semilogy(xb, bd, color=GRAY, ls=(0, (4, 2.2)), lw=1.1, label=r"variational bound")
    ax.semilogy(xs, exc, color=BLUE, label=r"exact wall excess (Kummer root)")
    keep = disc > 0                       # xi=1: delta=6 exactly, both methods agree to the last bit
    ax.semilogy(xa[keep], disc[keep], ls="none", marker="s", ms=3.6, mfc="white", mec=ORANGE, mew=0.9,
                label=r"$|\text{Galerkin}-\text{Kummer}|$")
    ax.set_xlim(0, 32.5); ax.set_ylim(1e-16, 1e3)
    ax.yaxis.set_major_locator(LogLocator(base=10, numticks=20)); ax.yaxis.set_minor_formatter(NullFormatter())
    ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda v, _: r"$10^{%d}$" % round(np.log10(v)) if round(np.log10(v)) % 3 == 0 else ""))
    ax.set_xlabel(r"$\xi_n=|\Omega_g|k_nR^2$")
    ax.set_ylabel(r"$\big(E^{(R)}_{0,0,n}-E^{(\infty)}_{0,0,n}\big)/E_R$")
    ax.legend(loc="lower left", bbox_to_anchor=(0.0, 0.33))
    save(fig, "fig8_wall_bound.pdf")


# ======================================================================== Fig. 3 spectral flow
def fig_spectral():
    bs = np.linspace(0, 2.5, 61)
    lev = {m: np.array([eig(H_gauge(m, 2.0, b, 12, 16), 3)[0] for b in bs])*ER for m in (0, 1, -1)}
    fig, ax = plt.subplots(figsize=(W1, 2.6))
    for i in range(3):
        ax.plot(bs, lev[0][:, i], color=BLUE, label=r"$m=0$" if i == 0 else None)
        ax.plot(bs, lev[1][:, i], color=ORANGE, label=r"$m=+1$" if i == 0 else None)
        ax.plot(bs[::4], lev[-1][::4, i], ls="none", marker="o", ms=3.3, mfc="none", mec=PURPLE, mew=0.8,
                label=r"$m=-1$" if i == 0 else None)
    ax.set_xlim(0, 2.5); ax.set_ylim(1.7, 7.7)
    ax.set_xlabel(r"$b=\Omega_gR^2/L$"); ax.set_ylabel(r"$E$ (meV)")
    ax.legend(loc="upper left", ncol=3, columnspacing=1.0)
    save(fig, "fig1_spectral_flow.pdf")


# ======================================================================== Fig. 4 crossover
def fig_crossover():
    from wall_kummer import galerkin_delta
    j01 = jn_zeros(0, 1)[0]
    bs = np.logspace(-2, np.log10(12), 120)
    dE = np.array([galerkin_delta(np.pi*b, Nr=70) - j01**2 for b in bs])
    C01 = (1 - 2/j01**2)/3
    fig, ax = plt.subplots(figsize=(W1, 2.45))
    ax.loglog(bs, np.pi**2*C01*bs**2, color=GRAY, ls=(0, (4, 2.2)), lw=1.1, label=r"weak twist, $\pi^2C_{01}b^2$")
    ax.loglog(bs, 2*np.pi*bs, color=GRAY, ls=":", lw=1.2, label=r"unbounded oscillator, $2\pi|b|$")
    ax.loglog(bs, dE, color=BLUE, label=r"finite $R$, exact")
    ax.set_xlim(1e-2, 12); ax.set_ylim(1e-4, 1.5e2)
    loglog_ticks(ax)
    ax.set_xlabel(r"$b=\Omega_gR^2/L$")
    ax.set_ylabel(r"$[E_{0,0,1}(b)-E_{0,0,1}(0)]/E_R$")
    ax.legend(loc="upper left")
    save(fig, "fig2_crossover.pdf")


# ======================================================================== Fig. 5 susceptibility
def fig_suscept():
    OR = 0.035
    aa = np.linspace(0.2, 1.7, 300)
    an = (np.pi*aa)**2/3 - 1
    ap = np.linspace(0.2, 1.7, 13)
    num = [(eig(H_gauge(1, a, OR*a, 6, 16), 1)[0][0] - eig(H_gauge(1, a, 0.0, 6, 16), 1)[0][0])/OR**2 for a in ap]
    fig, ax = plt.subplots(figsize=(W1, 2.35))
    ax.axhline(0, color=GRAY, lw=0.5)
    ac = np.sqrt(3)/np.pi
    ax.axvline(ac, color=GRAY, lw=0.6, ls=":")
    ax.plot(aa, an, color=ORANGE, label=r"analytic, $O(\Omega_g^2)$")
    ax.plot(ap, num, ls="none", marker="o", ms=4.0, mfc="white", mec=INK, mew=0.8, label=r"Galerkin, $\Omega_gR=0.035$")
    ax.text(ac + 0.03, 5.0, r"$R/L=\sqrt{3}/\pi$", fontsize=7.5, color=INK)
    ax.set_xlim(0.2, 1.7); ax.set_ylim(-1.3, 9)
    ax.set_xlabel(r"$R/L$"); ax.set_ylabel(r"$\Delta E/[E_R(\Omega_gR)^2]$")
    ax.legend(loc="upper left")
    save(fig, "fig3_susceptibility.pdf")


# ======================================================================== Fig. 6 currents
def fig_currents():
    a = b = 2.0; Nr, Nz = 22, 26
    w, v = eig(H_gauge(1, a, b, Nr, Nz), 1)
    xg = np.linspace(1e-4, 1, 301); zg = np.linspace(0, 1, 301)
    _, Jr, Jp, Jz = fields(v[:, 0], 1, a, b, Nr, Nz, xg, zg, "gauge")
    fig, axs = plt.subplots(1, 2, figsize=(W1, 2.05), sharey=True)
    Zg, Xg = np.meshgrid(zg, xg)
    lv = np.linspace(0, Jp.max(), 15)
    c1 = axs[0].contourf(Zg, Xg, Jp, levels=lv, cmap=SEQ)
    axs[0].contour(Zg, Xg, Jp, levels=lv[1:-1], colors=INK, linewidths=0.25, alpha=0.45)
    vm = np.abs(Jz).max()
    lz = np.linspace(-vm, vm, 17)
    c2 = axs[1].contourf(Zg, Xg, Jz, levels=lz, cmap=DIV, norm=TwoSlopeNorm(0, -vm, vm))
    axs[1].contour(Zg, Xg, Jz, levels=lz[1:-1], colors=INK, linewidths=0.25, alpha=0.45)
    for ax, lab, c, tks in [(axs[0], r"(a) $J_{\hat\phi}/j_0$", c1, [0, 10, 20, 30]), (axs[1], r"(b) $J^{z}/j_0$", c2, [-0.3, -0.15, 0, 0.15, 0.3])]:
        ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.set_aspect("equal")
        ax.set_xlabel(r"$(z+L/2)/L$")
        ax.set_xticks([0, 0.5, 1]); ax.set_yticks([0, 0.5, 1])
        ax.set_xticklabels([r"$0$", r"$0.5$", r"$1$"]); ax.set_yticklabels([r"$0$", r"$0.5$", r"$1$"])
        ax.tick_params(axis="x", pad=3.5)
        cb = fig.colorbar(c, ax=ax, location="top", shrink=0.92, aspect=14, pad=0.02, ticks=tks)
        cb.ax.tick_params(labelsize=7, direction="in", length=2, width=0.5); cb.outline.set_linewidth(0.5)
        cb.ax.minorticks_off()
        cb.set_label(lab, fontsize=8.5, labelpad=3)
        for c_ in c.collections if hasattr(c, "collections") else [c]:
            c_.set_rasterized(False)
    axs[0].set_ylabel(r"$r/R$")
    save(fig, "fig4_currents.pdf")


# ======================================================================== Fig. 7 longitudinal sum rule
def fig_sumrule():
    a = 2.0; Nr, Nz = 14, 30
    bs = np.linspace(0, 2, 21)
    ex = {0: [], 1: []}; sm = {0: [], 1: []}
    Zop = np.kron(np.eye(Nr), Zmat(Nz))
    for b in bs:
        for m in (0, 1):
            w, v = eig(H_std(m, a, b, Nr, Nz))
            zfi = v.conj().T @ Zop @ v[:, 0]
            sm[m].append(np.sum((w - w[0])*np.abs(zfi)**2)/a**2)
            # exact commutator value from a converged gauge-basis ground state (same m, phases cancel in <r^2>)
            wg, vg = eig(H_gauge(m, a, b, 22, 26), 1)
            r2 = np.real(vg[:, 0].conj() @ np.kron(radial_moment(m, 22, XQ**2), np.eye(26)) @ vg[:, 0])
            ex[m].append(1 + b**2/a**2*r2)
    ex = {m: np.array(v) for m, v in ex.items()}; sm = {m: np.array(v) for m, v in sm.items()}
    fig, (ax, bx) = plt.subplots(2, 1, figsize=(W1, 3.2), sharex=True, gridspec_kw={"height_ratios": [1.7, 1]})
    for m, lab in [(0, r"$m=0$"), (1, r"$|m|=1$")]:
        ax.plot(bs, ex[m], color=COL_M[m], label=lab + r": $1+\Omega_g^2\langle r^2\rangle$")
        ax.plot(bs[::2], sm[m][::2], ls="none", marker="o", ms=3.8, mfc="white", mec=COL_M[m], mew=0.9, label=lab + r": spectral sum")
        bx.plot(bs, 1e5*(ex[m] - sm[m]), color=COL_M[m], marker="o", ms=2.8, mfc="white", mec=COL_M[m], mew=0.8)
    ax.set_ylabel(r"$S_z$"); ax.set_ylim(0.98, 1.29)
    ax.legend(loc="upper left", fontsize=7)
    panel(ax, "(a)", x=0.93, y=0.12)
    bx.set_ylabel(r"$10^{5}\,\delta S_z$"); bx.set_xlabel(r"$b=\Omega_gR^2/L$"); bx.set_ylim(3.0, 5.0)
    bx.set_xlim(-0.03, 2.03)
    panel(bx, "(b)", x=0.93, y=0.30)
    save(fig, "fig5_sumrule.pdf")


# ======================================================================== Fig. 8 cubic gap
def opt_gap(b, NN=(12, 16)):
    A = np.linspace(0.70, 1.10, 81)
    G = [gap(a, b, "gauge", *NN) for a in A]
    k = int(np.argmin(G))
    r = minimize_scalar(lambda a: gap(a, b, "gauge", *NN), bounds=(A[max(k-2, 0)], A[min(k+2, 80)]),
                        method="bounded", options={"xatol": 1e-10})
    return r.x, r.fun


def fig_cubic():
    bs = np.array([0.10, 0.12, 0.16, 0.22, 0.30, 0.40, 0.50, 0.60, 0.80, 1.00, 1.30])
    g = np.array([opt_gap(b)[1] for b in bs])
    bb = np.logspace(-1, np.log10(1.45), 100)
    fig, ax = plt.subplots(figsize=(W1, 2.45))
    ax.loglog(bb, 2*abs(CAB)*bb**3, color=GRAY, ls=(0, (4, 2.2)), lw=1.1, label=r"analytic, $2|C_{AB}|\,b^3$")
    ax.loglog(bs, g, ls="none", marker="o", ms=4.2, mfc="white", mec=ORANGE, mew=1.0, label=r"optimized Galerkin gap, $m=1$")
    ax.set_xlim(0.09, 1.5); ax.set_ylim(1e-3, 6)
    loglog_ticks(ax)
    ax.set_xticks([0.1, 0.2, 0.5, 1.0]); ax.set_xticklabels([r"$0.1$", r"$0.2$", r"$0.5$", r"$1$"])
    ax.set_xlabel(r"$b=\Omega_gR^2/L$"); ax.set_ylabel(r"$\Delta_{\rm gap}/E_R$")
    ax.legend(loc="upper left")
    save(fig, "fig11_cubic_gap.pdf")


# ======================================================================== Fig. 9 avoided crossing
def fig_avoided():
    b = 1.3; Nr, Nz = 12, 16
    aa = np.linspace(0.81, 0.92, 89)
    E2, E3, f2, f3 = [], [], [], []
    for a in aa:
        w, v = eig(H_gauge(1, a, b, Nr, Nz))
        Zf = v.conj().T @ np.kron(np.eye(Nr), Zmat(Nz)) @ v[:, 0]
        E2.append(w[1]*ER); E3.append(w[2]*ER)
        f2.append((w[1]-w[0])*abs(Zf[1])**2/a**2); f3.append((w[2]-w[0])*abs(Zf[2])**2/a**2)
    astar = opt_gap(b)[0]
    fig, (ax, bx) = plt.subplots(2, 1, figsize=(W1, 3.35), sharex=True)
    ax.plot(aa, E2, color=BLUE, label=r"second $m=1$ level")
    ax.plot(aa, E3, color=ORANGE, label=r"third $m=1$ level")
    bx.plot(aa, f2, color=BLUE); bx.plot(aa, f3, color=ORANGE)
    for x in (ax, bx):
        x.axvline(astar, color=GRAY, lw=0.6, ls=":")
    ax.set_ylabel(r"$E$ (meV)"); ax.legend(loc="upper left")
    bx.set_ylabel(r"$f^{(z)}_{1\to f}$"); bx.set_xlabel(r"$a=R/L$ \quad ($b=1.3$ fixed)")
    bx.set_xlim(0.81, 0.92)
    panel(ax, "(a)", x=0.92, y=0.13); panel(bx, "(b)", x=0.62, y=0.13)
    save(fig, "fig10_avoided_oscillator.pdf")


# ======================================================================== Fig. 10 activated line
def fig_activated():
    a = 2.0; Nr, Nz = 14, 20
    def strengths(b):
        w0, v0 = eig(H_std(0, a, b, Nr, Nz), 1); w1, v1 = eig(H_std(1, a, b, Nr, Nz), 4)
        amp = v1.conj().T @ circ_dipole_std(0, Nr, Nr, Nz) @ v0[:, 0]
        return (w1 - w0[0])*np.abs(amp)**2
    bl = np.linspace(0, 2, 41)
    F = np.array([strengths(b) for b in bl])
    bg = np.logspace(np.log10(0.02), np.log10(2), 18)
    Fg = np.array([strengths(b)[3] for b in bg])
    j11, j01 = jn_zeros(1, 1)[0], jn_zeros(0, 1)[0]
    _, B1, _ = bessel_basis(1, 1); _, B0, _ = bessel_basis(0, 1)
    I10 = np.sum(WQ*XQ**2*B1[0]*B0[0])
    A2 = (j11**2 - j01**2 + 12*np.pi**2)*(2*(-8/3)*I10/(12*np.pi**2))**2
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(W1, 1.95))
    ax.semilogy(bl, F[:, 0], color=BLUE, label=r"$n=1$ (bright)")
    ax.semilogy(bl[1:], F[1:, 3], color=ORANGE, label=r"$n=2$ (activated)")
    ax.set_xlim(0, 2); ax.set_ylim(1e-4, 8)
    ax.yaxis.set_major_locator(LogLocator(base=10, numticks=10)); ax.yaxis.set_minor_formatter(NullFormatter())
    ax.set_xlabel(r"$b$"); ax.set_ylabel(r"$f^{(+)}$")
    ax.text(1.92, 0.5, r"$n=1$ (bright)", fontsize=6.8, color=BLUE, ha="right")
    ax.text(1.92, 2.2e-3, r"$n=2$ (activated)", fontsize=6.8, color=ORANGE, ha="right")
    bb = np.logspace(np.log10(0.02), np.log10(2), 50)
    bx.loglog(bb, A2*bb**2, color=GRAY, ls=(0, (4, 2.2)), lw=1.1, label=r"$\mathcal A(2)\,b^2$")
    bx.loglog(bg, Fg, ls="none", marker="o", ms=3.4, mfc="white", mec=ORANGE, mew=0.9, label=r"Galerkin")
    bx.set_xlim(0.018, 2.2); bx.set_ylim(1e-5, 0.4)
    loglog_ticks(bx)
    bx.set_xlabel(r"$b$"); bx.set_ylabel(r"$f^{(+)}$ ($n=2$)")
    bx.legend(loc="upper left", fontsize=6.8, handlelength=1.6)
    panel(ax, "(a)", x=0.05, y=0.75); panel(bx, "(b)", x=0.82, y=0.15)
    save(fig, "fig12_transverse_activated.pdf")


# ======================================================================== Fig. 11 local current convergence
def fig_localconv():
    a = b = 2.0
    xi = np.linspace(0.035, 0.965, 121); zi = np.linspace(0.025, 0.975, 121)
    Wt = xi[:, None]*np.ones_like(zi)[None, :]
    w, v = eig(H_gauge(1, a, b, 28, 32), 1); _, R0, P0, Z0 = fields(v[:, 0], 1, a, b, 28, 32, xi, zi, "gauge")
    err = lambda A, A0: np.sqrt(np.sum(Wt*(A - A0)**2)/np.sum(Wt*A0**2))
    bases = [(8, 10), (10, 12), (12, 16), (16, 20), (20, 24), (24, 28)]
    E = []
    for NN in bases:
        w, v = eig(H_gauge(1, a, b, *NN), 1); _, Rr, Pp, Zz = fields(v[:, 0], 1, a, b, *NN, xi, zi, "gauge")
        E.append((err(Rr, R0), err(Pp, P0), err(Zz, Z0)))
    E = np.array(E); nr = [NN[0] for NN in bases]
    fig, ax = plt.subplots(figsize=(W1, 2.4))
    ax.semilogy(nr, E[:, 0], color=BLUE, marker="o", ms=3.8, mfc="white", mec=BLUE, label=r"$J^{r}$")
    ax.semilogy(nr, E[:, 2], color=ORANGE, marker="s", ms=3.6, mfc="white", mec=ORANGE, label=r"$J^{z}$")
    ax.semilogy(nr, E[:, 1], color=PURPLE, marker="^", ms=4.0, mfc="white", mec=PURPLE, label=r"$J_{\hat\phi}$")
    ax.set_xlim(7, 25); ax.set_ylim(1e-6, 2e-2)
    ax.set_xticks(nr); ax.xaxis.set_minor_locator(matplotlib.ticker.NullLocator())
    ax.set_xticklabels([r"$%d$" % NN[0] for NN in bases])
    ax.yaxis.set_major_locator(LogLocator(base=10, numticks=10)); ax.yaxis.set_minor_formatter(NullFormatter())
    ax.set_xlabel(r"$N_r$ \quad ($N_z=10,12,16,20,24,28$)"); ax.set_ylabel(r"$\epsilon_J$ vs.\ $(28,32)$")
    ax.legend(loc="center right")
    save(fig, "fig13_local_current_convergence.pdf")


# ======================================================================== Fig. 12 tensor
def fig_tensor():
    t = np.linspace(0, 2, 300)
    lp = 1 + t**2/2 + t/2*np.sqrt(t**2 + 4); lm = 1 + t**2/2 - t/2*np.sqrt(t**2 + 4)
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(W1, 1.85))
    ax.plot(t, lp, color=BLUE, label=r"$\lambda_+$")
    ax.plot(t, np.ones_like(t), color=GRAY, ls=":", lw=1.1, label=r"$\lambda_0$")
    ax.plot(t, lm, color=ORANGE, label=r"$\lambda_-$")
    ax.set_xlim(0, 2); ax.set_ylim(0, 6.2); ax.set_xlabel(r"$t=|\Omega_g|r$"); ax.set_ylabel(r"$\lambda/M^{-1}$")
    ax.legend(loc="upper left", fontsize=7)
    bx.plot(t, lp/lm, color=BLUE)
    bx.plot([1], [(1.5+np.sqrt(5)/2)/(1.5-np.sqrt(5)/2)], marker="o", ms=3.6, mfc="white", mec=INK, mew=0.8)
    bx.annotate(r"$6.854$", xy=(1, 6.854), xytext=(0.35, 14), fontsize=7.5, color=INK,
                arrowprops=dict(arrowstyle="-", lw=0.5, color=INK))
    bx.set_xlim(0, 2); bx.set_ylim(0, 36); bx.set_xlabel(r"$t=|\Omega_g|r$"); bx.set_ylabel(r"$\lambda_+/\lambda_-$")
    panel(ax, "(a)", x=0.80, y=0.95); panel(bx, "(b)", x=0.06, y=0.95)
    save(fig, "fig15_tensor_anisotropy.pdf")


# ======================================================================== Fig. 13 nonuniform twist
def fig_nonuniform():
    etas = np.linspace(-0.65, 0.65, 27)
    lev = {m: np.array([eig(H_nonuniform(m, 2.0, 2.0, eta, 12, 18), 3)[0] for eta in etas])*ER for m in (0, 1, -1)}
    fig, ax = plt.subplots(figsize=(W1, 2.5))
    for i in range(3):
        ax.plot(etas, lev[0][:, i], color=BLUE, label=r"$m=0$" if i == 0 else None)
        ax.plot(etas, lev[1][:, i], color=ORANGE, label=r"$m=+1$" if i == 0 else None)
        ax.plot(etas[::2], lev[-1][::2, i], ls="none", marker="o", ms=3.3, mfc="none", mec=PURPLE, mew=0.8,
                label=r"$m=-1$" if i == 0 else None)
    ax.set_xlim(-0.65, 0.65); ax.set_ylim(1.8, 7.9)
    ax.set_xlabel(r"$\eta$ in $\Omega_g(z)=\Omega_{g,0}[1+\eta\cos(2\pi\zeta)]$"); ax.set_ylabel(r"$E$ (meV)")
    ax.legend(loc="upper left", ncol=3, columnspacing=1.0)
    save(fig, "fig7_nonuniform.pdf")


# ======================================================================== v0.04: geometry (OQE Fig. 1)
def fig_geometry():
    from mpl_toolkits.mplot3d import Axes3D  # noqa: F401
    fig = plt.figure(figsize=(W1, 1.75))
    rs = [0.25, 0.5, 0.75, 1.0]
    WR2 = 0.10                                  # Omega_g R^2 in units of R (rise 2 pi Omega_g r^2 per turn)
    for i, tw in enumerate((0.0, WR2)):
        ax = fig.add_subplot(1, 2, i + 1, projection="3d")
        ph = np.linspace(0, 2*np.pi, 400)
        for j, r in enumerate(rs):
            ax.plot(r*np.cos(ph), r*np.sin(ph), -tw*r**2*ph/1.0, color=(INK if tw == 0 else BLUE), lw=0.9)
        for a in np.linspace(0, 2*np.pi, 12, endpoint=False):
            rr = np.linspace(0, 1, 30)
            ax.plot(rr*np.cos(a), rr*np.sin(a), 0*rr, color=GRAY, lw=0.5)
        ax.plot([0, 0], [0, 0], [-0.7, 0.12], color=INK, lw=0.7)
        ax.text(0, 0, 0.16, r"$z$", fontsize=7, color=INK)
        ax.set_zlim(-0.7, 0.15); ax.set_xlim(-1, 1); ax.set_ylim(-1, 1)
        ax.set_xticks([]); ax.set_yticks([]); ax.set_zticks([])
        ax.set_box_aspect((1, 1, 0.55)); ax.view_init(elev=22, azim=-60)
        for pane in (ax.xaxis.pane, ax.yaxis.pane, ax.zaxis.pane):
            pane.set_facecolor((1, 1, 1, 0)); pane.set_edgecolor("#BBBBBB")
        ax.grid(False)
        ax.text2D(0.02, 0.92, "(a)" if i == 0 else "(b)", transform=ax.transAxes, fontsize=8.5, color=INK)
        ax.text2D(0.55, 0.92, r"$\Omega_g=0$" if i == 0 else r"$\Omega_g\neq0$", transform=ax.transAxes,
                  fontsize=8, color=INK)
    save(fig, "fig0_geometry.pdf")


# ======================================================================== v0.04: traveling-wave profiles (OQE Figs. 2-5)
def fig_travel_profiles():
    from scipy.constants import hbar
    L = L_nm*1e-9; k = np.pi/L
    om = hbar*W_SI*k/M; ell = np.sqrt(hbar/(M*om)); meV = 1e-3*e
    Ek = hbar**2*k**2/(2*M)
    r = np.linspace(8e-9, 260e-9, 900)
    V = (hbar**2*0.75/(2*M*r**2) + 0.5*M*om**2*r**2 - hbar*om + Ek)/meV
    Vh = 0.5*M*om**2*r**2/meV
    r0 = 0.75**0.25*ell; V0 = (hbar*om*(np.sqrt(0.75) - 1) + Ek)/meV
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.15), gridspec_kw={"width_ratios": [1, 1, 0.82]})
    ax = axs[0]
    ax.plot(r*1e9, V, color=ORANGE, label=r"$V_{\rm eff}$")
    ax.plot(r*1e9, Vh, color=GRAY, ls=(0, (4, 2.2)), lw=1.0, label=r"$\frac12M\omega^2r^2$")
    ax.plot([r0*1e9], [V0], marker="o", ms=3.6, mfc="white", mec=INK, mew=0.8)
    ax.annotate(r"$r_0=74.3$ nm" "\n" r"$V_{\min}=1.565$ meV", xy=(r0*1e9, V0), xytext=(105, 3.6), fontsize=7,
                color=INK, arrowprops=dict(arrowstyle="-", lw=0.5, color=INK))
    ax.set_xlim(0, 260); ax.set_ylim(0, 6); ax.set_xlabel(r"$r$ (nm)"); ax.set_ylabel(r"energy (meV)")
    ax.legend(loc="upper right"); panel(ax, "(a)", x=0.30, y=0.955)
    bx = axs[1]
    rr = np.linspace(1e-10, 260e-9, 900); x = rr/ell
    rho = x**2*np.exp(-x**2)/np.pi/ell**2
    scale = e*hbar/(np.pi*M*ell**3)*1e3                  # nA/um
    J = scale*x*(1 - x**2)*np.exp(-x**2)
    Jflat = scale*x*np.exp(-x**2)
    bx.axhline(0, color="#AAAAAA", lw=0.5)
    bx.plot(rr*1e9, Jflat, color=GRAY, ls=(0, (1, 1.6)), lw=1.0, label=r"$m/r$ term only")
    bx.plot(rr*1e9, J, color=ORANGE, label=r"$eJ_{\hat\phi}$")
    bx2 = bx.twinx()
    bx2.plot(rr*1e9, rho/rho.max(), color=BLUE, ls=(0, (4, 2.2)), lw=1.0)
    bx2.set_ylim(-0.75, 1.35); bx2.set_yticks([0, 0.5, 1]); bx2.tick_params(axis="y", colors=BLUE)
    bx2.set_ylabel(r"$|\psi|^2/|\psi|^2_{\max}$", color=BLUE)
    bx.axvline(ell*1e9, color=INK, ls=":", lw=0.6)
    bx.text(ell*1e9 + 4, -128, r"$r=\ell_{\rm ho}$", fontsize=7, color=INK)
    bx.set_xlim(0, 260); bx.set_ylim(-140, 320)
    bx.set_xlabel(r"$r$ (nm)"); bx.set_ylabel(r"$eJ_{\hat\phi}$ (nA\,$\mu$m$^{-1}$)")
    bx.legend(loc="upper right"); panel(bx, "(b)")
    cx = axs[2]
    g = np.linspace(-200e-9, 200e-9, 401); X, Y = np.meshgrid(g, g); Rg = np.hypot(X, Y)/ell
    Jm = scale*Rg*(1 - Rg**2)*np.exp(-Rg**2)
    vmax = np.abs(Jm).max()
    im = cx.imshow(Jm, extent=[-200, 200, -200, 200], origin="lower", cmap=DIV, norm=TwoSlopeNorm(0, -vmax, vmax))
    t = np.linspace(0, 2*np.pi, 300)
    cx.plot(ell*1e9*np.cos(t), ell*1e9*np.sin(t), color=INK, ls=(0, (3, 2)), lw=0.7)
    cx.set_xlabel(r"$x$ (nm)"); cx.set_ylabel(r"$y$ (nm)"); cx.set_xticks([-200, 0, 200]); cx.set_yticks([-200, 0, 200])
    cb = fig.colorbar(im, ax=cx, fraction=0.05, pad=0.03); cb.ax.tick_params(labelsize=7, direction="in")
    cb.set_label(r"$eJ_{\hat\phi}$ (nA\,$\mu$m$^{-1}$)", fontsize=8)
    panel(cx, "(c)", x=0.04, y=0.96)
    save(fig, "fig_travel_profiles.pdf")


# ======================================================================== v0.04: optics with the consistent paraxial equation (OQE Figs. 6-9)
def fig_optics():
    d = np.load(os.path.join(os.path.dirname(os.path.abspath(__file__)), "optics_runs.npz"))
    lam0, n0 = 1.55e-6, 1.45; kap = 2*np.pi*n0/lam0; w0 = 5e-6
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.15), gridspec_kw={"width_ratios": [1.15, 0.85, 1]})
    ax = axs[0]
    z = np.linspace(0, 0.8e-3, 2001)
    wfree = w0*np.sqrt(1 + (z/(kap*w0**2/2))**2)
    ell = float(d["ellA"]); Om = 1/(kap*ell**2)
    wb = np.sqrt(w0**2*np.cos(Om*z)**2 + 4*ell**4/w0**2*np.sin(Om*z)**2)
    ax.plot(z*1e3, wfree*1e6, color=GRAY, ls=(0, (4, 2.2)), lw=1.0, label=r"published eq.\ ($V_{\rm tw}\psi=0$)")
    ax.plot(z*1e3, wb*1e6, color=BLUE, lw=1.0, label=r"consistent eq., analytic")
    zA, wA = d["zA"], d["wA"]
    sel = slice(9, None, 10)
    ax.plot(zA[sel]*1e3, wA[sel]*1e6, ls="none", marker="o", ms=2.2, mfc="none", mec=INK, mew=0.6,
            label=r"split-step")
    ax.axhline(20, color=RED, ls=":", lw=0.8); ax.text(0.02, 23, r"half window", fontsize=7, color=RED)
    ax.set_yscale("log"); ax.set_ylim(1, 120); ax.set_xlim(0, 0.8)
    ax.set_xlabel(r"$z$ (mm)"); ax.set_ylabel(r"$w(z)$ ($\mu$m)")
    ax.legend(loc="upper left", fontsize=6.6); panel(ax, "(a)", x=0.91, y=0.61)
    bx = axs[1]
    x0 = float(d["x0B"]); t = np.linspace(0, 2*np.pi, 300)
    bx.plot(x0/2*1e6*(1 + np.cos(t)), x0/2*1e6*np.sin(t), color=GRAY, ls=(0, (4, 2.2)), lw=1.0)
    n = len(d["zB"]); sel = slice(0, n, 3)
    bx.plot(d["xB"][sel][:60]*1e6, d["yB"][sel][:60]*1e6, ls="none", marker="o", ms=2.2, mfc=ORANGE, mec=ORANGE)
    bx.plot([x0*1e6], [0], marker="s", ms=3.5, mfc="white", mec=INK, mew=0.8)
    bx.plot([0], [0], marker="+", ms=5, color=INK, mew=0.7)
    bx.annotate("", xy=(x0/2*1e6*(1 + np.cos(-0.9)), x0/2*1e6*np.sin(-0.9)),
                xytext=(x0/2*1e6*(1 + np.cos(-0.5)), x0/2*1e6*np.sin(-0.5)),
                arrowprops=dict(arrowstyle="->", lw=0.7, color=INK))
    bx.set_aspect("equal"); bx.set_xlim(-1, 6); bx.set_ylim(-3.5, 3.5)
    bx.set_xlabel(r"$\langle x\rangle$ ($\mu$m)"); bx.set_ylabel(r"$\langle y\rangle$ ($\mu$m)")
    panel(bx, "(b)", x=0.05, y=0.96)
    cx = axs[2]
    mA, SA, hA = d["mA"], d["SA"], d["hA"]
    nn = np.arange(len(hA))
    cx.bar(nn[1:], hA[1:], width=0.6, color=RED, alpha=0.85)
    keep = (mA >= 0) & (mA <= 16)
    Sp = np.maximum(SA[keep], 1e-16)
    cx.plot(mA[keep], Sp, ls="none", marker="o", ms=3.0, mfc=BLUE, mec=BLUE)
    cx.text(0.6, 0.25, r"field $S_m$", fontsize=7, color=BLUE)
    cx.text(4.9, 6.0, r"rose map $|h_n|/h_0$", fontsize=7, color=RED)
    cx.set_yscale("log"); cx.set_ylim(1e-12, 2e3); cx.set_xlim(-0.7, 16.7)
    cx.set_xticks([0, 4, 8, 12, 16]); cx.set_xlabel(r"$n$ or $m$")
    cx.set_ylabel(r"$S_m$,\ \ $|h_n|/h_0$")
    panel(cx, "(c)", x=0.86, y=0.955)
    loglog_ticks(cx, "y")
    save(fig, "fig_optics_corrected.pdf")


def fig_rose_sweep():
    """Rose maps of the script for Fig. 9 of the OQE article, W = 0, 100, 200, 300 1/m (oqe_rose_sweep.npz)."""
    d = np.load(os.path.join(os.path.dirname(os.path.abspath(__file__)), "oqe_rose_sweep.npz"))
    ph, vmax = d["phi"], float(d["vmax"])
    Wf, Hf, D = 3.4, 3.5, 1.1   # inches: figure and circle diameter
    fig = plt.figure(figsize=(Wf, Hf)); fig.set_layout_engine("none")
    pos = [(0.25, 2.12), (2.0, 2.12), (0.25, 0.45), (2.0, 0.45)]
    axs = [fig.add_axes([x0/Wf, y0/Hf, D/Wf, D/Hf], projection="polar") for x0, y0 in pos]
    for k, (W, ax) in enumerate(zip([0, 100, 200, 300], axs)):
        I = d[f"I_{W}"] / vmax
        ax.plot(np.append(ph, ph[0]), np.append(I, I[0]), color=BLUE, lw=0.8)
        ax.set_theta_zero_location("E"); ax.set_theta_direction(-1)
        ax.set_rmax(1.0); ax.set_rticks([0.5, 1.0]); ax.set_yticklabels([])
        ax.set_xticks(np.deg2rad([0, 90, 180, 270]))
        ax.set_xticklabels([r"$0^\circ$", r"$90^\circ$", r"$180^\circ$", r"$270^\circ$"], fontsize=6.5)
        ax.tick_params(axis="x", pad=1.5)
        ax.grid(color="#CCCCCC", lw=0.4)
        ax.text(-0.20, 1.02, "(" + "abcd"[k] + ")", transform=ax.transAxes, fontsize=8.5, color=INK)
        lab = r"$\Omega_g=0$" if W == 0 else rf"$\Omega_g={W}\,\mathrm{{m}}^{{-1}}$"
        ax.text(0.5, -0.30, lab, transform=ax.transAxes, ha="center", fontsize=7, color=INK)
    save(fig, "fig_rose_sweep.pdf")


if __name__ == "__main__":
    which = sys.argv[2:] or ["traveling", "wall", "spectral", "crossover", "suscept", "currents", "sumrule",
                             "cubic", "avoided", "activated", "localconv", "tensor", "nonuniform",
                             "geometry", "travel_profiles", "optics", "rose_sweep"]
    for w in which:
        print("fig_" + w); globals()["fig_" + w]()


==> anc/optics_corrected.py <==
#!/usr/bin/env python3
"""Paraxial optics of the helicoidal metric, redone with the consistent equation (Eq. 78 of v0.04)
and re-analysis of the simulations published in the OQE article (Figs. 6-9 there).

  i d_z psi = (1/2 kappa) (-i grad - A)^2 psi,   A = kappa*Omega*(-y, x)      [= Eq. (78)]

Split-step (Strang) with the exact shear factorization
  H = Hx + Hy,  Hx = (p_x + kappa W y)^2/2kappa  (FFT along x),  Hy = (p_y - kappa W x)^2/2kappa  (FFT along y).
This implements the full operator, including -W L_z, without using the rotation identity, so the
rotation by -W z and the cyclotron orbit are independent numerical checks of paraxial_landau.py.

Runs (all with lambda0 = 1.55 um, n0 = 1.45, as in the OQE article):
  A. Eq. (78), grid of OQE Fig. 6 (40 um window, 600x600, W = 5e4 1/m, 0.8 mm; dz = 0.2 um, and 1 um as published),
     centered Gaussian psi = exp(-r^2/w0^2), w0 = 5 um: width vs analytic breathing law.
  B. Same grid and W, off-axis coherent state (w0 = sqrt(2) l, centre x0 = 5 um): centroid vs the
     analytic orbit  (x0/2)(1 + cos 2Wz, -sin 2Wz).
  C. Published equation for the same centered input on the grid of OQE Fig. 9 (80 um window,
     500x500, dz = 1 um, 10 mm): V_tw psi = 0 for an axisymmetric field, so the run is free
     diffraction with a smooth circular super-Gaussian absorber (our choice; the published mask is
     not specified). Output power, azimuthal harmonics of the rose map, and S_m.
usage: python3 -I optics_corrected.py [out.npz]
"""
import sys, math
import numpy as np
from scipy.ndimage import map_coordinates

lam0, n0 = 1.55e-6, 1.45
kap = 2*math.pi*n0/lam0
fails = 0
def check(name, ok):
    global fails
    fails += (not ok); print(("PASS  " if ok else "FAIL  ") + name)

def grid(N, Lwin):
    x = (np.arange(N) - (N - 1)/2)*(Lwin/N)
    k = 2*np.pi*np.fft.fftfreq(N, d=Lwin/N)
    X, Y = np.meshgrid(x, x)              # psi[iy, ix]
    return x, k, X, Y

def landau_propagate(psi, x, k, W, dz, nsteps, record=None):
    """Strang splitting of exp(-i dz H), H = Hx + Hy (exact shears)."""
    Y = x[:, None]; Xr = x[None, :]
    KX = k[None, :]; KY = k[:, None]
    phx = np.exp(-0.5j*dz*(KX + kap*W*Y)**2/(2*kap))     # half step of Hx (FFT along axis 1)
    phy = np.exp(-1.0j*dz*(KY - kap*W*Xr)**2/(2*kap))    # full step of Hy (FFT along axis 0)
    out = []
    for n in range(nsteps):
        psi = np.fft.ifft(phx*np.fft.fft(psi, axis=1), axis=1)
        psi = np.fft.ifft(phy*np.fft.fft(psi, axis=0), axis=0)
        psi = np.fft.ifft(phx*np.fft.fft(psi, axis=1), axis=1)
        if record is not None and (n + 1) % record == 0:
            out.append(moments(psi, x))
    return psi, np.array(out)

def moments(psi, x):
    I = np.abs(psi)**2; P = I.sum()
    X, Y = np.meshgrid(x, x)
    xc, yc = (I*X).sum()/P, (I*Y).sum()/P
    r2 = (I*((X - xc)**2 + (Y - yc)**2)).sum()/P
    return P, xc, yc, math.sqrt(2*r2)          # w = sqrt(2<r^2>) for exp(-2 r^2/w^2)

def S_m(psi, x, mmax=16, Nr=200, Nphi=256):
    """OAM spectrum S_m = int dr r |F_m(r)|^2, normalised (polar resampling, Nphi multiple of 4)."""
    dx = x[1] - x[0]; R = 0.98*abs(x[0])
    r = (np.arange(Nr) + 0.5)*R/Nr; ph = 2*np.pi*np.arange(Nphi)/Nphi
    RR, PP = np.meshgrid(r, ph, indexing="ij")
    ix = (RR*np.cos(PP) - x[0])/dx; iy = (RR*np.sin(PP) - x[0])/dx
    f = map_coordinates(psi.real, [iy, ix], order=3) + 1j*map_coordinates(psi.imag, [iy, ix], order=3)
    Fm = np.fft.fft(f, axis=1)/Nphi
    S = (np.abs(Fm)**2*r[:, None]).sum(axis=0)
    S = S/S.sum()
    m = np.fft.fftfreq(Nphi, d=1/Nphi).astype(int)
    keep = np.abs(m) <= mmax
    order = np.argsort(m[keep])
    return m[keep][order], S[keep][order]

def rose_harmonics(psi, x, nbins=720, nmax=16):
    """Azimuthal mean of the intensity on nbins angular bins (as in OQE Fig. 9) and its harmonics."""
    X, Y = np.meshgrid(x, x); I = np.abs(psi)**2
    ph = np.mod(np.arctan2(Y, X), 2*np.pi)
    b = np.minimum((ph/(2*np.pi)*nbins).astype(int), nbins - 1)
    s = np.bincount(b.ravel(), I.ravel(), nbins); c = np.bincount(b.ravel(), None, nbins)
    rose = s/np.maximum(c, 1)
    h = np.abs(np.fft.rfft(rose))/len(rose)
    return rose, h[:nmax + 1]/h[0]

def w_breathing(z, w0, ell):
    return np.sqrt(w0**2*np.cos(z/ell**2/kap)**2 + 4*ell**4/w0**2*np.sin(z/ell**2/kap)**2)

if __name__ == "__main__":
    out = sys.argv[1] if len(sys.argv) > 1 else "optics_runs.npz"
    res = {}
    # ---------------- A: Eq. (78), centered Gaussian, OQE Fig. 6 grid
    W, N, Lwin, dz, Nz, w0 = 5.0e4, 600, 40e-6, 0.2e-6, 4000, 5e-6
    ell = (kap*W)**-0.5
    x, k, X, Y = grid(N, Lwin)
    psi0 = np.exp(-(X**2 + Y**2)/w0**2).astype(complex)
    psiA, recA = landau_propagate(psi0, x, k, W, dz, Nz, record=20)
    zA = dz*20*np.arange(1, len(recA) + 1)
    wA_an = w_breathing(zA, w0, ell)
    errw = np.max(np.abs(recA[:, 3] - wA_an))/w0
    print(f"INFO  A: l = {ell*1e6:.4f} um, w(0.8 mm) numeric {recA[-1,3]*1e6:.4f} um, analytic {wA_an[-1]*1e6:.4f} um, "
          f"min {wA_an.min()*1e6:.3f} um, max rel. dev {errw:.2e}, power {recA[-1,0]/recA[0,0]:.12f}")
    check("A: Eq. (78) width follows the breathing law (max dev < 1e-3 w0)", errw < 1e-3)
    check("A: centroid stays on axis (< 1e-9 m)", np.max(np.abs(recA[:, 1:3])) < 1e-9)
    mA, SA = S_m(psiA, x)
    mlk = mA[mA != 0][np.argmax(SA[mA != 0])]
    print(f"INFO  A: 1 - S_0 = {1-SA[mA==0][0]:.2e}, largest m != 0: m = {mlk}, S = {SA[mA!=0].max():.2e}")
    check("A: OAM spectrum S_m = delta_m0 (1 - S_0 < 1e-5)", 1 - SA[mA == 0][0] < 1e-5)
    roseA, hA = rose_harmonics(psiA, x)
    print("INFO  A: rose harmonics of this axisymmetric field, |h_n|/h_0, n=1..16: " + " ".join(f"{v:.1e}" for v in hA[1:]))
    check("A: square-window rose map of an axisymmetric field shows harmonics 4, 8 (|h4| > 1e-2)", hA[4] > 1e-2)
    res.update(zA=zA, wA=recA[:, 3], wA_an=wA_an, mA=mA, SA=SA, hA=hA, roseA=roseA, ellA=ell)
    # second-order convergence: same run with dz = 1 um (the published step)
    psiA1, recA1 = landau_propagate(psi0, x, k, W, 1e-6, 800, record=4)
    err1 = np.max(np.abs(recA1[:, 3] - w_breathing(1e-6*4*np.arange(1, len(recA1) + 1), w0, ell)))/w0
    print(f"INFO  A: max width deviation with dz = 1 um: {err1:.2e}; ratio to dz = 0.2 um: {err1/errw:.1f} (Strang: ~25)")
    check("A: second-order convergence in dz (ratio 15-35)", 15 < err1/errw < 35)

    # ---------------- B: off-axis coherent state
    x0, wc = 5e-6, math.sqrt(2)*ell
    psiB0 = np.exp(-((X - x0)**2 + Y**2)/wc**2).astype(complex)
    psiB, recB = landau_propagate(psiB0, x, k, W, dz, Nz, record=5)
    zB = dz*5*np.arange(1, len(recB) + 1)
    xan = 0.5*x0*(1 + np.cos(2*W*zB)); yan = -0.5*x0*np.sin(2*W*zB)
    errc = np.max(np.hypot(recB[:, 1] - xan, recB[:, 2] - yan))/x0
    print(f"INFO  B: orbit radius {np.mean(np.hypot(recB[:,1]-x0/2, recB[:,2]))*1e6:.4f} um (x0/2 = {x0/2*1e6:.3f}), "
          f"max centroid deviation {errc:.2e} x0, width range {recB[:,3].min()*1e6:.4f}-{recB[:,3].max()*1e6:.4f} um")
    check("B: centroid follows (x0/2)(1+cos 2Wz, -sin 2Wz) (dev < 1e-3 x0)", errc < 1e-3)
    check("B: coherent state keeps its width (< 1e-3 relative)", np.ptp(recB[:, 3])/wc < 1e-3)
    res.update(zB=zB, xB=recB[:, 1], yB=recB[:, 2], x0B=x0)

    # ---------------- C: published equation = free diffraction for a centered Gaussian, OQE Fig. 9 grid
    N, Lwin, dz, Nz, w0 = 500, 80e-6, 1e-6, 10000, 5e-6
    x, k, X, Y = grid(N, Lwin)
    r = np.hypot(X, Y)
    a = 0.85*Lwin/2
    mask = np.exp(-0.02*(r/a)**16)                       # smooth circular super-Gaussian absorber, applied per step
    K2 = k[None, :]**2 + k[:, None]**2
    prop = np.exp(-1j*dz*K2/(2*kap))
    psi = np.exp(-(X**2 + Y**2)/w0**2).astype(complex)
    # published operator, Eq. (27) of the OQE article, on the input: V_tw psi = -(W^2/2kappa) r^2 (x d_y - y d_x)^2 psi
    dpx = lambda f: np.fft.ifft(1j*k[None, :]*np.fft.fft(f, axis=1), axis=1)
    dpy = lambda f: np.fft.ifft(1j*k[:, None]*np.fft.fft(f, axis=0), axis=0)
    Lphi = lambda f: X*dpy(f) - Y*dpx(f)
    lap = lambda f: np.fft.ifft2(-(k[None, :]**2 + k[:, None]**2)*np.fft.fft2(f))
    ratio = np.abs((X**2 + Y**2)*Lphi(Lphi(psi))).max()/np.abs((X**2 + Y**2)*lap(psi)).max()
    print(f"INFO  C: |r^2 d_phi^2 psi0| / |r^2 Lap psi0| = {ratio:.1e}")
    check("C: the published V_tw annihilates the centered Gaussian (ratio < 1e-10)", ratio < 1e-10)
    P0, I0 = (np.abs(psi)**2).sum(), (np.abs(psi)**2).max()
    zR = kap*w0**2/2
    for n in range(Nz):
        psi = np.fft.ifft2(prop*np.fft.fft2(psi))*mask
    PC, IC = (np.abs(psi)**2).sum()/P0, (np.abs(psi)**2).max()/I0
    mC, SC = S_m(psi, x)
    roseC, hC = rose_harmonics(psi, x)
    off = [n for n in range(1, 17) if n % 4]
    print(f"INFO  C: z_R = {zR*1e6:.2f} um, free width at 10 mm = {w0*math.hypot(1, 1e-2/zR)*1e6:.1f} um "
          f"(half window {Lwin/2*1e6:.0f} um); power left {PC:.2e}, peak intensity {IC:.2e} of input peak")
    print("INFO  C: rose harmonics |h_n|/h_0, n=1..16: " + " ".join(f"{v:.1e}" for v in hC[1:]))
    print("INFO  C: S_m (m=-8..8): " + " ".join(f"{m}:{s:.2e}" for m, s in zip(mC, SC) if abs(m) <= 8))
    check("C: rose map has harmonics only at multiples of 4 (others < 1e-10 of the largest)",
          max(hC[n] for n in off) < 1e-10*max(hC[4], hC[8]))
    check("C: field stays axisymmetric (1 - S_0 < 1e-9)", 1 - SC[mC == 0][0] < 1e-9)
    check("C: S_m vanishes for m not multiple of 4 (< 1e-10)", SC[(mC % 4) != 0].max() < 1e-10)
    check("C: S_m symmetric, <m> = 0 (< 1e-12)", abs((mC*SC).sum()) < 1e-12)
    res.update(mC=mC, SC=SC, hC=hC, roseC=roseC, PC=PC, IC=IC, zR=zR)
    np.savez(out, **res)
    print(f"SUMMARY: {'all checks passed' if fails == 0 else str(fails) + ' check(s) failed'}")


==> anc/optics_log.txt <==
INFO  A: l = 1.8446 um, w(0.8 mm) numeric 3.4877 um, analytic 3.4855 um, min 1.361 um, max rel. dev 4.81e-04, power 1.000000000000
PASS  A: Eq. (78) width follows the breathing law (max dev < 1e-3 w0)
PASS  A: centroid stays on axis (< 1e-9 m)
INFO  A: 1 - S_0 = 3.02e-09, largest m != 0: m = -2, S = 2.73e-09
PASS  A: OAM spectrum S_m = delta_m0 (1 - S_0 < 1e-5)
INFO  A: rose harmonics of this axisymmetric field, |h_n|/h_0, n=1..16: 6.0e-12 3.6e-05 2.7e-11 1.3e-01 3.5e-11 4.3e-06 1.7e-10 2.9e-02 8.9e-11 9.0e-07 2.5e-10 1.0e-02 2.0e-10 4.2e-07 2.0e-10 1.1e-02
PASS  A: square-window rose map of an axisymmetric field shows harmonics 4, 8 (|h4| > 1e-2)
INFO  A: max width deviation with dz = 1 um: 1.20e-02; ratio to dz = 0.2 um: 25.0 (Strang: ~25)
PASS  A: second-order convergence in dz (ratio 15-35)
INFO  B: orbit radius 2.5001 um (x0/2 = 2.500), max centroid deviation 6.74e-04 x0, width range 2.6087-2.6087 um
PASS  B: centroid follows (x0/2)(1+cos 2Wz, -sin 2Wz) (dev < 1e-3 x0)
PASS  B: coherent state keeps its width (< 1e-3 relative)
INFO  C: |r^2 d_phi^2 psi0| / |r^2 Lap psi0| = 1.7e-21
PASS  C: the published V_tw annihilates the centered Gaussian (ratio < 1e-10)
INFO  C: z_R = 73.47 um, free width at 10 mm = 680.5 um (half window 40 um); power left 3.32e-02, peak intensity 1.59e-03 of input peak
INFO  C: rose harmonics |h_n|/h_0, n=1..16: 2.1e-14 9.0e-16 1.5e-15 1.3e-01 3.4e-15 1.4e-16 7.4e-16 2.7e-02 5.7e-16 4.6e-17 2.8e-16 1.1e-02 2.8e-16 2.9e-17 2.1e-16 7.2e-03
INFO  C: S_m (m=-8..8): -8:1.59e-11 -7:1.03e-31 -6:2.64e-32 -5:4.89e-31 -4:2.09e-11 -3:1.58e-30 -2:5.19e-31 -1:6.85e-27 0:1.00e+00 1:6.99e-27 2:5.89e-31 3:9.73e-31 4:2.09e-11 5:7.50e-31 6:2.13e-32 7:1.17e-31 8:1.59e-11
PASS  C: rose map has harmonics only at multiples of 4 (others < 1e-10 of the largest)
PASS  C: field stays axisymmetric (1 - S_0 < 1e-9)
PASS  C: S_m vanishes for m not multiple of 4 (< 1e-10)
PASS  C: S_m symmetric, <m> = 0 (< 1e-12)
SUMMARY: all checks passed


==> anc/oqe_code_check.py <==
#!/usr/bin/env python3
"""Re-analysis of the routines of the OQE article (Opt. Quantum Electron. 58, 113 (2026)), provided by its author.
Nothing from those files is imported or executed: each algorithm is re-implemented here from the
source text, with the parameters written in those files, so that its output can be compared with the
published figures and with the consistent paraxial equation (Eq. 78 of v0.04).

  A. Constants of 'Effective potential.py' (hbar = 1.054e-34, m_e = 9.11e-31): omega, r0, V_min.
  B. Split-step of 'Figura 6/7 - helicoidal_beam_simulation_{Bulk,Edge}.py': diffraction half steps,
     explicit Euler 'torsion' step with V = -(W^2 r^2/2 k0 n0)(y^2 dxx + x^2 dyy - 2xy dxy), cosine masks
     (outer 17 + 2 um, inner disk 12 + 1.6 um in the edge mode). Runs with and without the torsion step.
  C. Same masks with the consistent equation (exact shear factorisation of (p - A)^2, sub-step 0.2 um,
     masks applied every 1 um as in the original loop).
  D. 'rosacea_angular.py' at W = 0: free diffraction for 5 mm on an 80 um periodic box with 800 x 800 points
     (the rotation step is the identity at W = 0, and the renormalisation is trivial for a unitary step),
     followed by the 720-bin angular mean used for the published rose maps.
usage: python3 -I oqe_code_check.py [out.npz]
"""
import sys, math
import numpy as np
from numpy.fft import fft2, ifft2, fftfreq

fails = 0
def check(name, ok):
    global fails
    fails += (not ok); print(("PASS  " if ok else "FAIL  ") + name)

# ------------------------------------------------------------------ A
hb, me, eV = 1.054e-34, 9.11e-31, 1.602e-19
Ms = 0.023*me; W = 5e6; L = 100e-9; k = math.pi/L
om = hb*W*k/Ms; ell = math.sqrt(hb/(Ms*om))
r0 = (hb**2*0.75/(Ms**2*om**2))**0.25
V0 = (hb**2/(2*Ms)*0.75/r0**2 + 0.5*Ms*om**2*r0**2 - hb*om + hb**2*k**2/(2*Ms))/(1e-3*eV)
print(f"INFO  A: omega = {om:.4e} 1/s, l = {ell*1e9:.2f} nm, r0 = {r0*1e9:.2f} nm, V_min = {V0:.4f} meV, "
      f"2 hbar omega = {2*hb*om/(1e-3*eV):.4f} meV")
check("A: the routine's constants give the printed 7.902e11 1/s and 1.564 meV", round(om/1e11, 3) == 7.902 and round(V0, 3) == 1.564)

# ------------------------------------------------------------------ B and C: grid of the original scripts
lam0, n0 = 1.55e-6, 1.45; k0 = 2*np.pi/lam0; kap = k0*n0
Lxy, N, dz, Nz, Om, w0 = 40e-6, 600, 1e-6, 800, 5.0e4, 5e-6
dx = Lxy/N
x = (np.arange(N) - N/2)*dx                      # as in the original (not centred)
X, Y = np.meshgrid(x, x); R = np.hypot(X, Y)
kx = 2*np.pi*fftfreq(N, d=dx); KX, KY = np.meshgrid(kx, kx)
H_half = np.exp(-1j*((KX**2 + KY**2)/(2*kap))*dz/2)
Lh = Lxy/2
Ro0, Wo = 0.85*Lh, 0.10*Lh
Mo = np.ones_like(R); rim = (R > Ro0) & (R < Ro0 + Wo); Mo[R >= Ro0 + Wo] = 0.0
Mo[rim] = 0.5*(1 + np.cos(np.pi*(R[rim] - Ro0)/Wo))
Re_, We = 0.60*Lh, 0.08*Lh
Mi = np.ones_like(R); Mi[R < Re_] = 0.0; ring = (R >= Re_) & (R < Re_ + We)
Mi[ring] = 0.5*(1 - np.cos(np.pi*(R[ring] - Re_)/We))
print(f"INFO  masks: outer absorber from {Ro0*1e6:.1f} to {(Ro0+Wo)*1e6:.1f} um; inner disk {Re_*1e6:.1f} um + {We*1e6:.1f} um taper")

def torsion_step(psi):
    d2x = (np.roll(psi, -1, 1) - 2*psi + np.roll(psi, 1, 1))/dx**2
    d2y = (np.roll(psi, -1, 0) - 2*psi + np.roll(psi, 1, 0))/dx**2
    dxy = (np.roll(psi, (-1, -1), (0, 1)) - np.roll(psi, (-1, 1), (0, 1))
           - np.roll(psi, (1, -1), (0, 1)) + np.roll(psi, (1, 1), (0, 1)))/(4*dx**2)
    lap_phi = Y**2*d2x + X**2*d2y - 2*X*Y*dxy
    V = -(Om**2)*(X**2 + Y**2)/(2*kap)
    return psi + 1j*V*lap_phi*dz, np.abs(V*lap_phi*dz).max()/np.abs(psi).max()

def original(mode, torsion=True):
    M = Mo*(Mi if mode == "edge" else 1.0)
    psi = np.exp(-(X**2 + Y**2)/w0**2).astype(complex); P0 = (np.abs(psi)**2).sum()
    tmax = 0.0
    for _ in range(Nz):
        psi = ifft2(fft2(psi)*H_half)
        if torsion:
            psi, t = torsion_step(psi); tmax = max(tmax, t)
        psi *= M
        psi = ifft2(fft2(psi)*H_half)
    return psi, (np.abs(psi)**2).sum()/P0, tmax

res = {}
for mode in ("bulk", "edge"):
    pT, PT, tmax = original(mode, True)
    pF, PF, _ = original(mode, False)
    d = np.abs(pT - pF).max()/np.abs(pF).max()
    print(f"INFO  B {mode}: peak |psi|^2 = {np.abs(pT).max()**2:.3e}, power left = {PT:.3e}; "
          f"largest torsion increment per step / max|psi| = {tmax:.1e}; max|psi_torsion - psi_free|/max|psi| = {d:.1e}")
    res[f"B_{mode}_I"] = np.abs(pT)**2
    res[f"B_{mode}_peak"] = np.abs(pT).max()**2
    check(f"B {mode}: the torsion step changes the field by less than 1e-6 (relative)", d < 1e-6)
check("B: bulk output peak ~0.11 and edge output peak ~5e-14, as in the unpublished output images",
      0.09 < res["B_bulk_peak"] < 0.14 and 1e-14 < res["B_edge_peak"] < 1e-13)

# C: consistent equation with the same masks
def landau_masked(mode, sub=5):
    M = Mo*(Mi if mode == "edge" else 1.0)
    h = dz/sub
    phx = np.exp(-0.5j*h*(kx[None, :] + kap*Om*x[:, None])**2/(2*kap))
    phy = np.exp(-1.0j*h*(kx[:, None] - kap*Om*x[None, :])**2/(2*kap))
    psi = np.exp(-(X**2 + Y**2)/w0**2).astype(complex); P0 = (np.abs(psi)**2).sum()
    for n in range(Nz):
        for _ in range(sub):
            psi = np.fft.ifft(phx*np.fft.fft(psi, axis=1), axis=1)
            psi = np.fft.ifft(phy*np.fft.fft(psi, axis=0), axis=0)
            psi = np.fft.ifft(phx*np.fft.fft(psi, axis=1), axis=1)
        psi *= M
    return psi, (np.abs(psi)**2).sum()/P0

ellopt = (kap*Om)**-0.5
wz = math.sqrt(w0**2*math.cos(Om*Nz*dz)**2 + 4*ellopt**4/w0**2*math.sin(Om*Nz*dz)**2)
for mode in ("bulk", "edge"):
    p, P = landau_masked(mode)
    I = np.abs(p)**2
    w = math.sqrt(2*(I*R**2).sum()/I.sum()) if I.sum() > 0 else float("nan")
    print(f"INFO  C {mode}: power left = {P:.3e}, beam radius = {w*1e6:.3f} um (breathing law {wz*1e6:.3f} um)")
    res[f"C_{mode}_P"] = P
    if mode == "bulk":
        check("C bulk: with Eq. (78) the masks remove nothing (power > 0.999999) and w follows Eq. (79) (< 1%)",
              P > 0.999999 and abs(w/wz - 1) < 1e-2)
    else:
        check("C edge: with Eq. (78) the inner disk removes the confined beam (power left < 1e-10)", P < 1e-10)

# ------------------------------------------------------------------ D: rose map at W = 0
Lr, Nr_, Zr = 80e-6, 800, 5000e-6
dxr = Lr/Nr_
xr = (np.arange(Nr_) - Nr_//2)*dxr
Xr, Yr = np.meshgrid(xr, xr, indexing="ij")
kr = 2*np.pi*fftfreq(Nr_, d=dxr); KXr, KYr = np.meshgrid(kr, kr, indexing="ij")
psi = np.exp(-(Xr**2 + Yr**2)/w0**2).astype(complex)
psi = ifft2(fft2(psi)*np.exp(-1j*Zr*(KXr**2 + KYr**2)/(2*kap)))
psi /= np.sqrt((np.abs(psi)**2).sum())
phi = np.arctan2(Yr, Xr); bins = np.linspace(-np.pi, np.pi, 721)
Iphi = np.array([np.mean(np.abs(psi[(phi >= bins[i]) & (phi < bins[i+1])])**2) for i in range(720)])
h = np.abs(np.fft.rfft(Iphi))/720
wfree = w0*math.hypot(1, Zr/(kap*w0**2/2))
print(f"INFO  D: free beam radius at 5 mm = {wfree*1e6:.0f} um in an {Lr*1e6:.0f} um periodic box; "
      f"mean <|psi|^2> = {Iphi.mean():.2e}, max = {Iphi.max():.2e}, min = {Iphi.min():.2e}")
print("INFO  D: harmonics |h_n|/h_0, n = 1..16: " + " ".join(f"{v/h[0]:.1e}" for v in h[1:17]))
res.update(D_phi=0.5*(bins[:-1] + bins[1:]), D_I=Iphi)
check("D: at W = 0 the rose map is a fourfold star at the 1e-6 level (max/mean > 1.5, harmonics 4 and 8 dominant)",
      Iphi.max()/Iphi.mean() > 1.5 and h[4] > 10*max(h[1], h[2], h[3]) and 1e-6 < Iphi.max() < 1e-5)
np.savez(sys.argv[1] if len(sys.argv) > 1 else "oqe_code_check.npz", **res)
print(f"SUMMARY: {'all checks passed' if fails == 0 else str(fails) + ' check(s) failed'}")


==> anc/oqe_code_check_log.txt <==
INFO  A: omega = 7.9016e+11 1/s, l = 79.79 nm, r0 = 74.25 nm, V_min = 1.5636 meV, 2 hbar omega = 1.0397 meV
PASS  A: the routine's constants give the printed 7.902e11 1/s and 1.564 meV
INFO  masks: outer absorber from 17.0 to 19.0 um; inner disk 12.0 um + 1.6 um taper
INFO  B bulk: peak |psi|^2 = 1.180e-01, power left = 6.850e-01; largest torsion increment per step / max|psi| = 5.1e-13; max|psi_torsion - psi_free|/max|psi| = 3.1e-11
PASS  B bulk: the torsion step changes the field by less than 1e-6 (relative)
INFO  B edge: peak |psi|^2 = 5.156e-14, power left = 3.279e-13; largest torsion increment per step / max|psi| = 5.5e-12; max|psi_torsion - psi_free|/max|psi| = 8.2e-11
PASS  B edge: the torsion step changes the field by less than 1e-6 (relative)
PASS  B: bulk output peak ~0.11 and edge output peak ~5e-14, as in the unpublished output images
INFO  C bulk: power left = 1.000e+00, beam radius = 3.488 um (breathing law 3.485 um)
PASS  C bulk: with Eq. (78) the masks remove nothing (power > 0.999999) and w follows Eq. (79) (< 1%)
INFO  C edge: power left = 1.237e-23, beam radius = 21.714 um (breathing law 3.485 um)
PASS  C edge: with Eq. (78) the inner disk removes the confined beam (power left < 1e-10)
INFO  D: free beam radius at 5 mm = 340 um in an 80 um periodic box; mean <|psi|^2> = 1.56e-06, max = 3.68e-06, min = 5.50e-07
INFO  D: harmonics |h_n|/h_0, n = 1..16: 1.8e-03 1.6e-04 6.0e-04 2.5e-02 4.3e-04 1.6e-04 3.4e-04 1.1e-01 1.6e-04 1.6e-04 1.4e-04 1.3e-01 2.2e-04 1.6e-04 1.5e-04 1.9e-01
PASS  D: at W = 0 the rose map is a fourfold star at the 1e-6 level (max/mean > 1.5, harmonics 4 and 8 dominant)
SUMMARY: all checks passed


==> anc/oqe_inventory.py <==
#!/usr/bin/env python3
"""Numbers added in v0.04 to re-derive, within the corrected model, every quantitative statement of
the OQE article (Opt. Quantum Electron. 58, 113 (2026)) that has a counterpart.

  1. Traveling wave with k = pi/L (the value used in the OQE article), m = 1, n_r = 0:
     omega, l_ho, hbar*omega_c; effective potential of u = sqrt(r) F: r0 and V_min (OQE Fig. 2);
     density maximum, zero and extrema of the azimuthal current with the metric term (OQE Figs. 3-5);
     integrated circulation (Eq. Lkin).
  2. Optics: Rayleigh range and free-diffraction widths for the published runs; harmonic length,
     breathing extremes and output widths with the consistent equation (Eq. 76).
  3. Platform ranges of OQE Table 1 mapped onto the corrected model.
  4. Rashba scale of OQE Sec. 7.2 compared with the cavity scale and the anticrossing gaps.
  5. Rise per turn of the curves orthogonal to d_z (geometry figure).
usage: python3 -I oqe_inventory.py
"""
import math
import numpy as np
from scipy.constants import hbar, m_e, e, h, u as amu
from scipy.integrate import quad
from scipy.optimize import brentq, minimize_scalar

fails = 0
def check(name, ok):
    global fails
    fails += (not ok); print(("PASS  " if ok else "FAIL  ") + name)
meV = 1e-3*e

# ------------------------------------------------------------ 1. traveling wave, k = pi/L
M = 0.023*m_e; W = 5.0e6; L = 100e-9; R = 200e-9
k = math.pi/L
omega = hbar*W*k/M
ell = math.sqrt(hbar/(M*omega))                      # = (W k)^(-1/2)
Ekin = hbar**2*k**2/(2*M)
print(f"INFO  k = {k:.4e} 1/m, omega = {omega:.4e} 1/s (OQE printed 7.902e11), l_ho = {ell*1e9:.3f} nm")
print(f"INFO  hbar*omega = {hbar*omega/meV:.6f} meV, hbar*omega_c = 2 hbar*omega = {2*hbar*omega/meV:.6f} meV, "
      f"hbar^2 k^2/2M = {Ekin/meV:.6f} meV")
check("omega = 7.906e11 1/s (printed 7.902e11 in OQE: rounding of constants, 0.05%)", abs(omega/7.9064e11 - 1) < 1e-4)
check("l_ho = 79.8 nm", abs(ell*1e9 - 79.79) < 0.01)
check("hbar*omega_c = 1.040818 meV", abs(2*hbar*omega/meV - 1.040818) < 2e-6)

m = 1
Veff = lambda r: hbar**2*(m**2 - 0.25)/(2*M*r**2) + 0.5*M*omega**2*r**2 - hbar*omega*m + Ekin
res = minimize_scalar(Veff, bounds=(10e-9, 300e-9), method="bounded", options={"xatol": 1e-15})
r0_an = (m**2 - 0.25)**0.25*ell
Vmin_an = hbar*omega*(math.sqrt(m**2 - 0.25) - m) + Ekin
print(f"INFO  V_eff(u), m=1: r0 = {res.x*1e9:.3f} nm (analytic (3/4)^(1/4) l = {r0_an*1e9:.3f} nm), "
      f"V_min = {res.fun/meV:.4f} meV (analytic {Vmin_an/meV:.4f}; OQE printed 74.3 nm, 1.564 meV)")
check("r0 = 74.3 nm (as printed in OQE Fig. 2)", abs(r0_an*1e9 - 74.25) < 0.01 and round(r0_an*1e9, 1) == 74.3)
check("V_min = 1.565 meV (OQE: 1.564, rounding)", abs(Vmin_an/meV - 1.5652) < 1e-4 and abs(res.fun - Vmin_an)/meV < 1e-9)

# density and current of the n_r = 0, m = 1 state, transverse normalisation int |psi|^2 d^2r = 1
rho = lambda r: r**2*math.exp(-r**2/ell**2)/(math.pi*ell**4)
Jphi = lambda r: hbar/M*rho(r)*(m/r - W*k*r)           # orthonormal-frame component, Eq. (Jframe)
norm = quad(lambda r: 2*math.pi*r*rho(r), 0, 20*ell)[0]
circ = M/hbar*quad(lambda r: 2*math.pi*r*r*Jphi(r), 0, 20*ell)[0]
rho_max = minimize_scalar(lambda r: -rho(r), bounds=(1e-9, 300e-9), method="bounded", options={"xatol": 1e-15}).x
r_zero = brentq(Jphi, 30e-9, 110e-9)
x2 = [(5 - math.sqrt(17))/4, (5 + math.sqrt(17))/4]
r_ext = [math.sqrt(v)*ell for v in x2]
scale = e*hbar/(math.pi*M*ell**3)                      # A/m
f = lambda x: x*(1 - x**2)*math.exp(-x**2)
print(f"INFO  norm = {norm:.12f}; circulation (M/hbar) int r J dA = {circ:.10f} (Eq. Lkin: -(2N+1) = -1)")
print(f"INFO  density maximum at r = {rho_max*1e9:.3f} nm (= l_ho); current zero at r = {r_zero*1e9:.3f} nm; "
      f"extrema at {r_ext[0]*1e9:.2f} nm ({math.sqrt(x2[0]):.4f} l) and {r_ext[1]*1e9:.2f} nm ({math.sqrt(x2[1]):.4f} l)")
print(f"INFO  e*J_phi extremes: {scale*f(math.sqrt(x2[0]))*1e3:.1f} and {scale*f(math.sqrt(x2[1]))*1e3:.1f} nA/um "
      f"(scale e hbar/(pi M l^3) = {scale*1e3:.1f} nA/um); OQE flat formula maximum at l/sqrt2 = {ell/math.sqrt(2)*1e9:.2f} nm")
check("normalisation", abs(norm - 1) < 1e-10)
check("integrated circulation = -1 (sign of -W k, not of m)", abs(circ + 1) < 1e-8)
check("density maximum at r = l_ho = 79.8 nm", abs(rho_max - ell) < 1e-12)
check("local current changes sign at r = l_ho", abs(r_zero - ell) < 1e-15*1e6)
check("current extrema at 0.4682 l (37.36 nm) and 1.5102 l (120.50 nm)",
      abs(math.sqrt(x2[0]) - 0.46821) < 1e-5 and abs(math.sqrt(x2[1]) - 1.51023) < 1e-5)
check("|Psi(0)|^2 = 1/(pi l^2) for m = 0 (OQE Eq. 19)",
      abs(quad(lambda r: 2*math.pi*r*math.exp(-r**2/ell**2)/(math.pi*ell**2), 0, 20*ell)[0] - 1) < 1e-12)

# ------------------------------------------------------------ 2. optics
lam0, n0 = 1.55e-6, 1.45
kap = 2*math.pi*n0/lam0
def zR(w0): return kap*w0**2/2
def wfree(w0, z): return w0*math.hypot(1, z/zR(w0))
def ellopt(Om): return (kap*Om)**-0.5
def wbreath(w0, Om, z):
    l = ellopt(Om); return math.sqrt(w0**2*math.cos(Om*z)**2 + 4*l**4/w0**2*math.sin(Om*z)**2)
runs = [("OQE Sec. 5", 9e-6, 10e-3, 125e-6, None), ("OQE Fig. 6", 5e-6, 0.8e-3, 20e-6, 5e4),
        ("OQE Fig. 9", 5e-6, 10e-3, 40e-6, None)]
print(f"INFO  kappa = {kap:.5e} 1/m")
for name, w0, z, half, Om in runs:
    print(f"INFO  {name}: w0 = {w0*1e6:.0f} um, z_R = {zR(w0)*1e6:.2f} um, free width at {z*1e3:g} mm = "
          f"{wfree(w0, z)*1e6:.1f} um, half window {half*1e6:.0f} um")
check("z_R = 73.5 um (w0 = 5 um) and 238 um (w0 = 9 um)", abs(zR(5e-6)*1e6 - 73.47) < 0.01 and abs(zR(9e-6)*1e6 - 238.0) < 0.1)
check("free widths 54.7 um (Fig. 6), 378 um (Sec. 5), 680 um (Fig. 9)",
      abs(wfree(5e-6, 0.8e-3)*1e6 - 54.67) < 0.05 and abs(wfree(9e-6, 10e-3)*1e6 - 378.3) < 0.2
      and abs(wfree(5e-6, 10e-3)*1e6 - 680.5) < 0.2)
l6 = ellopt(5e4)
print(f"INFO  Eq. (76), Fig. 6 parameters: l = {l6*1e6:.4f} um, w between {2*l6**2/5e-6*1e6:.3f} and 5 um, "
      f"period pi/W = {math.pi/5e4*1e6:.2f} um, w(0.8 mm) = {wbreath(5e-6, 5e4, 0.8e-3)*1e6:.3f} um")
check("Fig. 6 with Eq. (76): l = 1.84 um, w_min = 1.36 um, w(0.8 mm) = 3.49 um, period 62.8 um",
      abs(l6*1e6 - 1.8446) < 1e-3 and abs(2*l6**2/5e-6*1e6 - 1.361) < 1e-3
      and abs(wbreath(5e-6, 5e4, 0.8e-3)*1e6 - 3.486) < 1e-3)
for Om in (100.0, 200.0, 300.0):
    l = ellopt(Om)
    print(f"INFO  Eq. (76), Fig. 9 parameters, W = {Om:.0f}: l = {l*1e6:.2f} um, max width 2l^2/w0 = "
          f"{2*l**2/5e-6*1e6:.1f} um, w(10 mm) = {wbreath(5e-6, Om, 10e-3)*1e6:.1f} um, W z = {Om*10e-3:.0f} rad")
check("Fig. 9 with Eq. (76): max widths 681, 340, 227 um > 40 um half window",
      all(2*ellopt(Om)**2/5e-6 > 40e-6 for Om in (100, 200, 300))
      and abs(2*ellopt(100)**2/5e-6*1e6 - 680.5) < 0.5 and abs(2*ellopt(300)**2/5e-6*1e6 - 226.8) < 0.5)

# ------------------------------------------------------------ 3. platforms of OQE Table 1
print("INFO  nanorolls (M = 0.023 m_e): R 0.2-0.5 um, L 0.1-2 um, W 1e6-1e7 1/m")
ER = lambda Rr, MM: hbar**2/(2*MM*Rr**2)
hwc = lambda Om, Ll, MM: 2*math.pi*hbar**2*Om/(MM*Ll)       # hbar omega_c at k = pi/L
print(f"INFO    E_R = {ER(0.5e-6, M)/meV*1e3:.1f}-{ER(0.2e-6, M)/meV*1e3:.1f} ueV; hbar*omega_c(k=pi/L) = "
      f"{hwc(1e6, 2e-6, M)/meV:.4f}-{hwc(1e7, 1e-7, M)/meV:.3f} meV; b = W R^2/L = "
      f"{1e6*0.2e-6**2/2e-6:.2f}-{1e7*0.5e-6**2/0.1e-6:.0f}; a = R/L = {0.2/2:.1f}-{0.5/0.1:.0f}")
check("nanorolls: E_R 6.6-41.4 ueV, hbar*omega_c 0.0104-2.08 meV, b 0.02-25",
      abs(ER(0.2e-6, M)/meV*1e3 - 41.41) < 0.01 and abs(ER(0.5e-6, M)/meV*1e3 - 6.63) < 0.01
      and abs(hwc(1e6, 2e-6, M)/meV - 0.010408) < 1e-5 and abs(hwc(1e7, 1e-7, M)/meV - 2.0816) < 1e-3)
print("INFO  photonics (lambda0 = 1.55 um, n0 = 1.45): R 20-50 um, L 5-20 mm, W 1e4-1e5 1/m")
print(f"INFO    l = {ellopt(1e5)*1e6:.2f}-{ellopt(1e4)*1e6:.2f} um; |W| R = {1e4*20e-6:.1f}-{1e5*50e-6:.0f}; "
      f"rotation |W| L = {1e4*5e-3:.0f}-{1e5*20e-3:.0f} rad; breathing period pi/|W| = "
      f"{math.pi/1e5*1e6:.1f}-{math.pi/1e4*1e6:.0f} um; |W| l = {1e4*ellopt(1e4):.3f}-{1e5*ellopt(1e5):.3f}")
check("photonics: l 1.30-4.12 um, |W| l <= 0.13 (paraxial condition holds on the beam scale)",
      abs(ellopt(1e5)*1e6 - 1.304) < 1e-3 and abs(ellopt(1e4)*1e6 - 4.125) < 1e-3 and 1e5*ellopt(1e5) < 0.14)
mRb, mLi = 86.909180*amu, 6.015122*amu
print("INFO  cold atoms: R 30-50 um, L 0.5-1 mm, W 1e5-1e6 1/m")
print(f"INFO    |W| R = {1e5*30e-6:.0f}-{1e6*50e-6:.0f}; b = {1e5*(30e-6)**2/1e-3:.2f}-{1e6*(50e-6)**2/0.5e-3:.0f}; "
      f"E_R/h: 87Rb {ER(50e-6, mRb)/h:.3f}-{ER(30e-6, mRb)/h:.3f} Hz, 6Li {ER(50e-6, mLi)/h:.2f}-{ER(30e-6, mLi)/h:.2f} Hz")
check("cold atoms: E_R/h below 1 Hz for 87Rb and 6Li at R = 30-50 um",
      ER(30e-6, mRb)/h < 0.1 and ER(30e-6, mLi)/h < 1.0)

# ------------------------------------------------------------ 4. Rashba scale (OQE Sec. 7.2)
aR = 3e-12*e                                             # J m, value adopted in the OQE article
dR_l = 2*aR/ell; dR_k = 2*aR*k
ERc = ER(R, M)
print(f"INFO  Rashba 2 alpha_R k: k = 1/l_ho -> {dR_l/meV:.4f} meV, k = pi/L -> {dR_k/meV:.4f} meV; "
      f"E_R = {ERc/meV:.4f} meV; anticrossing gaps of Table IV: 0.00012-0.1256 meV")
check("Rashba scale 0.075-0.19 meV exceeds E_R = 0.041 meV and most anticrossing gaps",
      abs(dR_l/meV - 0.0752) < 1e-3 and abs(dR_k/meV - 0.1885) < 1e-3 and dR_l > ERc)

# ------------------------------------------------------------ 5. geometry: curves orthogonal to d_z
rise = 2*math.pi*W*R**2
print(f"INFO  rise per turn of a curve orthogonal to d_z at r = R: 2 pi W R^2 = {rise*1e6:.4f} um = {rise/L:.2f} L")
check("rise per turn at r = R: 1.257 um = 12.57 L", abs(rise*1e6 - 1.2566) < 1e-4)

print(f"SUMMARY: {'all checks passed' if fails == 0 else str(fails) + ' check(s) failed'}")


==> anc/oqe_inventory_log.txt <==
INFO  k = 3.1416e+07 1/m, omega = 7.9064e+11 1/s (OQE printed 7.902e11), l_ho = 79.788 nm
INFO  hbar*omega = 0.520409 meV, hbar*omega_c = 2 hbar*omega = 1.040818 meV, hbar^2 k^2/2M = 1.634914 meV
PASS  omega = 7.906e11 1/s (printed 7.902e11 in OQE: rounding of constants, 0.05%)
PASS  l_ho = 79.8 nm
PASS  hbar*omega_c = 1.040818 meV
INFO  V_eff(u), m=1: r0 = 74.252 nm (analytic (3/4)^(1/4) l = 74.252 nm), V_min = 1.5652 meV (analytic 1.5652; OQE printed 74.3 nm, 1.564 meV)
PASS  r0 = 74.3 nm (as printed in OQE Fig. 2)
PASS  V_min = 1.565 meV (OQE: 1.564, rounding)
INFO  norm = 1.000000000000; circulation (M/hbar) int r J dA = -1.0000000000 (Eq. Lkin: -(2N+1) = -1)
INFO  density maximum at r = 79.788 nm (= l_ho); current zero at r = 79.788 nm; extrema at 37.36 nm (0.4682 l) and 120.50 nm (1.5102 l)
INFO  e*J_phi extremes: 148.4 and -99.9 nA/um (scale e hbar/(pi M l^3) = 505.4 nA/um); OQE flat formula maximum at l/sqrt2 = 56.42 nm
PASS  normalisation
PASS  integrated circulation = -1 (sign of -W k, not of m)
PASS  density maximum at r = l_ho = 79.8 nm
PASS  local current changes sign at r = l_ho
PASS  current extrema at 0.4682 l (37.36 nm) and 1.5102 l (120.50 nm)
PASS  |Psi(0)|^2 = 1/(pi l^2) for m = 0 (OQE Eq. 19)
INFO  kappa = 5.87782e+06 1/m
INFO  OQE Sec. 5: w0 = 9 um, z_R = 238.05 um, free width at 10 mm = 378.2 um, half window 125 um
INFO  OQE Fig. 6: w0 = 5 um, z_R = 73.47 um, free width at 0.8 mm = 54.7 um, half window 20 um
INFO  OQE Fig. 9: w0 = 5 um, z_R = 73.47 um, free width at 10 mm = 680.5 um, half window 40 um
PASS  z_R = 73.5 um (w0 = 5 um) and 238 um (w0 = 9 um)
PASS  free widths 54.7 um (Fig. 6), 378 um (Sec. 5), 680 um (Fig. 9)
INFO  Eq. (76), Fig. 6 parameters: l = 1.8446 um, w between 1.361 and 5 um, period pi/W = 62.83 um, w(0.8 mm) = 3.485 um
PASS  Fig. 6 with Eq. (76): l = 1.84 um, w_min = 1.36 um, w(0.8 mm) = 3.49 um, period 62.8 um
INFO  Eq. (76), Fig. 9 parameters, W = 100: l = 41.25 um, max width 2l^2/w0 = 680.5 um, w(10 mm) = 572.6 um, W z = 1 rad
INFO  Eq. (76), Fig. 9 parameters, W = 200: l = 29.17 um, max width 2l^2/w0 = 340.3 um, w(10 mm) = 309.4 um, W z = 2 rad
INFO  Eq. (76), Fig. 9 parameters, W = 300: l = 23.81 um, max width 2l^2/w0 = 226.8 um, w(10 mm) = 32.4 um, W z = 3 rad
PASS  Fig. 9 with Eq. (76): max widths 681, 340, 227 um > 40 um half window
INFO  nanorolls (M = 0.023 m_e): R 0.2-0.5 um, L 0.1-2 um, W 1e6-1e7 1/m
INFO    E_R = 6.6-41.4 ueV; hbar*omega_c(k=pi/L) = 0.0104-2.082 meV; b = W R^2/L = 0.02-25; a = R/L = 0.1-5
PASS  nanorolls: E_R 6.6-41.4 ueV, hbar*omega_c 0.0104-2.08 meV, b 0.02-25
INFO  photonics (lambda0 = 1.55 um, n0 = 1.45): R 20-50 um, L 5-20 mm, W 1e4-1e5 1/m
INFO    l = 1.30-4.12 um; |W| R = 0.2-5; rotation |W| L = 50-2000 rad; breathing period pi/|W| = 31.4-314 um; |W| l = 0.041-0.130
PASS  photonics: l 1.30-4.12 um, |W| l <= 0.13 (paraxial condition holds on the beam scale)
INFO  cold atoms: R 30-50 um, L 0.5-1 mm, W 1e5-1e6 1/m
INFO    |W| R = 3-50; b = 0.09-5; E_R/h: 87Rb 0.023-0.065 Hz, 6Li 0.34-0.93 Hz
PASS  cold atoms: E_R/h below 1 Hz for 87Rb and 6Li at R = 30-50 um
INFO  Rashba 2 alpha_R k: k = 1/l_ho -> 0.0752 meV, k = pi/L -> 0.1885 meV; E_R = 0.0414 meV; anticrossing gaps of Table IV: 0.00012-0.1256 meV
PASS  Rashba scale 0.075-0.19 meV exceeds E_R = 0.041 meV and most anticrossing gaps
INFO  rise per turn of a curve orthogonal to d_z at r = R: 2 pi W R^2 = 1.2566 um = 12.57 L
PASS  rise per turn at r = R: 1.257 um = 12.57 L
SUMMARY: all checks passed


==> anc/oqe_rose_sweep.py <==
#!/usr/bin/env python3
"""Rose maps of Fig. 9 of the OQE article (Opt. Quantum Electron. 58, 113 (2026)) for W = 0, 100, 200, 300 1/m.

Re-implementation (nothing imported or executed from the original files) of 'rosacea_angular.py':
  - 80 um periodic box, 800 x 800 points, w0 = 5 um, lambda0 = 1.55 um, n0 = 1.45, dz = 1 um, 5000 steps;
  - each step: half diffraction step, inverse FFT, rigid rotation of the grid by W dz with cubic-spline
    interpolation (scipy.ndimage.map_coordinates, order 3, mode 'wrap'), renormalisation, FFT, half step;
  - angular mean of |psi|^2 on 720 bins of phi = atan2(y, x).

Checks:
  1. continuum reference: free diffraction commutes with rotations, so the continuum version of this scheme
     gives the free beam rotated by W z, and for the axisymmetric input the free beam itself; the angular
     mean would then not depend on W. The script outputs are compared with the W = 0 output, both as it is
     and rotated by +-W z;
  2. the same comparison with the rotation applied exactly once at the end (the continuum identity
     R(Wz) exp(z D) = exp(z D) R(Wz) tested on the grid), which isolates the effect of rotating step by step;
  3. harmonic content of each rose map.
usage: python3 -I oqe_rose_sweep.py [out.npz]   (~35 min on 2 cores)
"""
import math
import os
import sys
import time
from concurrent.futures import ProcessPoolExecutor

os.environ.setdefault("OMP_NUM_THREADS", "1")
import numpy as np
from scipy.fft import fft2, ifft2, fftfreq
from scipy.ndimage import map_coordinates

lam0, n0 = 1.55e-6, 1.45
k0 = 2 * np.pi / lam0
kap = k0 * n0
L, N = 80e-6, 800
dz, Nz = 1e-6, 5000
w0 = 5e-6
OMEGAS = [0.0, 100.0, 200.0, 300.0]
dx = L / N
x = (np.arange(N) - N // 2) * dx
X, Y = np.meshgrid(x, x, indexing="ij")
PHI = np.arctan2(Y, X)
kx = 2 * np.pi * fftfreq(N, d=dx)
KX, KY = np.meshgrid(kx, kx, indexing="ij")
HK = np.exp(-1j * (dz / 2) * (KX**2 + KY**2) / (2 * kap))
BINS = np.linspace(-np.pi, np.pi, 721)
IDX = np.digitize(PHI.ravel(), BINS) - 1


def rotate(psi, c, s):
    """Rotation of the sampled field as in the script: psi_new(x) = psi(R(-theta) x), cubic spline, 'wrap'."""
    xr, yr = c * X + s * Y, -s * X + c * Y
    coords = [xr / dx + N / 2, yr / dx + N / 2]
    re = map_coordinates(psi.real, coords, order=3, mode="wrap")
    im = map_coordinates(psi.imag, coords, order=3, mode="wrap")
    return re + 1j * im


def rose(psi):
    I = np.abs(psi).ravel() ** 2
    return np.bincount(IDX, weights=I, minlength=720)[:720] / np.bincount(IDX, minlength=720)[:720]


def run(W):
    t0 = time.time()
    psi0 = np.exp(-(X**2 + Y**2) / w0**2).astype(complex)
    if W == 0.0:   # rotation by 0 is the identity on the grid; one exact propagator over 5 mm
        psi = ifft2(fft2(psi0) * np.exp(-1j * Nz * dz * (KX**2 + KY**2) / (2 * kap)))
        psi /= np.sqrt((np.abs(psi) ** 2).sum())
        return W, rose(psi), None, time.time() - t0
    c, s = math.cos(W * dz), math.sin(W * dz)
    pk = fft2(psi0)
    for _ in range(Nz):
        pk *= HK
        psi = ifft2(pk)
        psi = rotate(psi, c, s)
        psi /= np.sqrt((np.abs(psi) ** 2).sum())
        pk = fft2(psi)
        pk *= HK
    psi = ifft2(pk)
    # check 2: free beam (W = 0) rotated once by the total angle W z with the same interpolation
    free = ifft2(fft2(psi0) * np.exp(-1j * Nz * dz * (KX**2 + KY**2) / (2 * kap)))
    free /= np.sqrt((np.abs(free) ** 2).sum())
    once = rotate(free, math.cos(W * Nz * dz), math.sin(W * Nz * dz))
    return W, rose(psi), rose(once), time.time() - t0


def shift(I, ang):
    """I(phi - ang) on the periodic 720-bin grid (linear interpolation)."""
    ph = 0.5 * (BINS[:-1] + BINS[1:])
    return np.interp((ph - ang + np.pi) % (2 * np.pi) - np.pi, ph, I, period=2 * np.pi)


def rel(a, b):
    return np.linalg.norm(a - b) / np.linalg.norm(b)


if __name__ == "__main__":
    out = sys.argv[1] if len(sys.argv) > 1 else "oqe_rose_sweep.npz"
    with ProcessPoolExecutor(max_workers=2) as pool:
        res = {r[0]: r for r in pool.map(run, OMEGAS)}
    I0 = res[0.0][1]
    vmax = max(res[W][1].max() for W in OMEGAS)
    fails = 0
    data = {"phi": 0.5 * (BINS[:-1] + BINS[1:]), "omegas": np.array(OMEGAS), "vmax": vmax}
    for W in OMEGAS:
        _, I, Ionce, t = res[W]
        h = np.abs(np.fft.rfft(I)) / 720
        data[f"I_{int(W)}"] = I
        line = (f"INFO  W = {W:5.0f} 1/m: total angle W z = {W*Nz*dz:.2f} rad; mean {I.mean():.3e}, "
                f"max {I.max():.3e}, min {I.min():.3e}; |h_n|/h_0 (n = 1..8): "
                + " ".join(f"{v/h[0]:.1e}" for v in h[1:9]) + f"; {t:.0f} s")
        print(line)
        if W == 0.0:
            continue
        data[f"Ionce_{int(W)}"] = Ionce
        a = W * Nz * dz
        d_same = rel(I, I0)
        d_rot = min(rel(I, shift(I0, a)), rel(I, shift(I0, -a)))
        d_once = rel(I, Ionce)
        d_once0 = min(rel(Ionce, shift(I0, a)), rel(Ionce, shift(I0, -a)))
        print(f"INFO  W = {W:5.0f}: ||I_W - I_0||/||I_0|| = {d_same:.3f}; vs I_0 rotated by W z: {d_rot:.3f}; "
              f"vs free beam rotated once: {d_once:.3f} (that one vs rotated I_0: {d_once0:.3f})")
        ok = d_same > 0.05 and d_once > 0.05
        fails += not ok
        print(("PASS  " if ok else "FAIL  ") + f"W = {W:.0f}: the step-by-step rotation changes the rose map "
              "(> 5%) although the continuum scheme gives the same axisymmetric free beam for every W")
    np.savez(out, **data)
    print(f"SUMMARY: {'all checks passed' if fails == 0 else str(fails) + ' check(s) failed'}")


==> anc/oqe_rose_sweep_log.txt <==
INFO  W =     0 1/m: total angle W z = 0.00 rad; mean 1.559e-06, max 3.680e-06, min 5.501e-07; |h_n|/h_0 (n = 1..8): 1.8e-03 1.6e-04 6.0e-04 2.5e-02 4.3e-04 1.6e-04 3.4e-04 1.1e-01; 0 s
INFO  W =   100 1/m: total angle W z = 0.50 rad; mean 1.571e-06, max 2.505e-06, min 9.323e-07; |h_n|/h_0 (n = 1..8): 1.2e-03 5.9e-05 1.2e-04 1.0e-01 5.8e-04 3.9e-05 1.1e-03 1.9e-02; 828 s
INFO  W =   100: ||I_W - I_0||/||I_0|| = 0.257; vs I_0 rotated by W z: 0.415; vs free beam rotated once: 0.471 (that one vs rotated I_0: 0.222)
PASS  W = 100: the step-by-step rotation changes the rose map (> 5%) although the continuum scheme gives the same axisymmetric free beam for every W
INFO  W =   200 1/m: total angle W z = 1.00 rad; mean 1.621e-06, max 2.993e-06, min 7.482e-07; |h_n|/h_0 (n = 1..8): 2.7e-03 3.2e-04 1.0e-03 1.4e-01 1.2e-03 3.7e-04 3.7e-03 1.2e-01; 828 s
INFO  W =   200: ||I_W - I_0||/||I_0|| = 0.335; vs I_0 rotated by W z: 0.471; vs free beam rotated once: 0.584 (that one vs rotated I_0: 0.229)
PASS  W = 200: the step-by-step rotation changes the rose map (> 5%) although the continuum scheme gives the same axisymmetric free beam for every W
INFO  W =   300 1/m: total angle W z = 1.50 rad; mean 1.716e-06, max 4.520e-06, min 4.727e-07; |h_n|/h_0 (n = 1..8): 2.7e-03 2.9e-04 4.8e-03 3.5e-01 3.4e-03 3.6e-04 7.2e-03 2.3e-01; 811 s
INFO  W =   300: ||I_W - I_0||/||I_0|| = 0.733; vs I_0 rotated by W z: 0.652; vs free beam rotated once: 0.653 (that one vs rotated I_0: 0.101)
PASS  W = 300: the step-by-step rotation changes the rose map (> 5%) although the continuum scheme gives the same axisymmetric free beam for every W
SUMMARY: all checks passed


==> anc/paraxial_landau.py <==
#!/usr/bin/env python3
"""Consistent scalar paraxial equation of the helicoidal metric (v0.03, Sec. VIII A, Eq. 78 in v0.04).

Checks, with sympy:
 1. (Delta_g + kappa^2)(psi e^{i kappa z}) = 0, after dropping d_z^2 psi, d_phi d_z psi and
    Omega^2 r^2 d_z psi, gives  i d_z psi = -(1/2kappa) Lap_perp psi + (kappa Omega^2 r^2/2) psi - Omega L_z psi.
 2. The right-hand side equals (1/2kappa)(-i grad_perp - A)^2 psi with A = kappa*Omega*(-y, x).
 3. psi(r,phi,z) = chi(r, phi + Omega z, z) solves it whenever chi solves the equation without
    the -Omega L_z term: the L_z term is a rigid rotation of the pattern by the angle -Omega z.
 4. chi0 = exp(-kappa|Omega| r^2/2 - i|Omega| z) solves the equation without L_z:
    harmonic well of length l = (kappa|Omega|)^(-1/2).
 5. [generator, L_z] = 0.
 6. Numbers for the parameters of Fig. 6 of the OQE article (and Fig. 9 for reference).
usage: python3 -I paraxial_landau.py
"""
import math
import sympy as sp

r, ph, z, x, y = sp.symbols('r phi z x y', real=True)
W = sp.symbols('Omega', positive=True)          # Omega > 0 (the sign only reverses the rotation)
kap = sp.symbols('kappa', positive=True)
I = sp.I
fails = 0
def report(name, expr):
    global fails
    ok = sp.simplify(expr) == 0
    fails += (not ok)
    print(("PASS  " if ok else "FAIL  ") + name)

# Laplace-Beltrami operator of ds^2 = dr^2 + r^2 dphi^2 + (dz + W r^2 dphi)^2  (sqrt g = r)
def LB(f):
    return (sp.diff(r*sp.diff(f, r), r)/r + sp.diff(f, ph, 2)/r**2
            + (1 + W**2*r**2)*sp.diff(f, z, 2) - 2*W*sp.diff(f, ph, z))

psi = sp.Function('psi')(r, ph, z)
lap_perp = lambda f: sp.diff(r*sp.diff(f, r), r)/r + sp.diff(f, ph, 2)/r**2
Lz = lambda f: -I*sp.diff(f, ph)
gen = lambda f: -lap_perp(f)/(2*kap) + kap*W**2*r**2/2*f - W*Lz(f)

# 1. paraxial reduction
expr = sp.expand(sp.simplify(LB(psi*sp.exp(I*kap*z))*sp.exp(-I*kap*z) + kap**2*psi))
expr = expr.subs({sp.Derivative(psi, (z, 2)): 0, sp.Derivative(psi, ph, z): 0, sp.Derivative(psi, z, ph): 0})
PZ = sp.Symbol('PZ')
expr = sp.expand(expr.subs(sp.Derivative(psi, z), PZ))
coef1 = expr.coeff(PZ, 1).subs(W**2*r**2, 0)        # drop Omega^2 r^2 d_z psi  (|Omega| r << 1)
dzpsi = sp.solve(sp.Eq(coef1*PZ + expr.coeff(PZ, 0), 0), PZ)[0]
report("1. i d_z psi = -(1/2k) Lap psi + (k W^2 r^2/2) psi - W L_z psi", I*dzpsi - gen(psi))

# 2. Landau form in Cartesian coordinates
f = sp.Function('f')(x, y)
Ax, Ay = -kap*W*y, kap*W*x
Px = lambda g: -I*sp.diff(g, x) - Ax*g
Py = lambda g: -I*sp.diff(g, y) - Ay*g
landau = (Px(Px(f)) + Py(Py(f)))/(2*kap)
cart = (-(sp.diff(f, x, 2) + sp.diff(f, y, 2))/(2*kap) + kap*W**2*(x**2 + y**2)/2*f
        - W*(-I)*(x*sp.diff(f, y) - y*sp.diff(f, x)))
report("2. generator = (1/2k)(-i grad - A)^2 with A = k W (-y, x)", sp.expand(landau - cart))

# 3. rigid rotation (checked on every angular harmonic e^{i m u}, u = phi + Omega z)
mm = sp.symbols('m', integer=True)
F = sp.Function('F')(r, z)
psi_rot = F*sp.exp(I*mm*(ph + W*z))
gen0 = lambda g: -lap_perp(g)/(2*kap) + kap*W**2*r**2/2*g
lhs = I*sp.diff(psi_rot, z) - gen(psi_rot)
rhs = sp.exp(I*mm*(ph + W*z))*(I*sp.diff(F, z)
      - (-(sp.diff(r*sp.diff(F, r), r)/r - mm**2*F/r**2)/(2*kap) + kap*W**2*r**2/2*F))
report("3. psi = chi(r, phi + W z, z) <=> chi solves the equation without -W L_z (rotation by -W z)",
       sp.expand(sp.simplify((lhs - rhs)*sp.exp(-I*mm*(ph + W*z)))))

# 4. Gaussian ground state of the harmonic part
chi0 = sp.exp(-kap*W*r**2/2 - I*W*z)
report("4. exp(-k|W| r^2/2 - i|W| z) solves i d_z chi = gen0 chi  (l = (k|W|)^(-1/2))",
       sp.simplify(I*sp.diff(chi0, z) - gen0(chi0)))

# 5. commutation with L_z
g = sp.Function('g')(r, ph)
report("5. [generator, L_z] = 0", sp.expand(gen(Lz(g)) - Lz(gen(g))))

# 6. numbers
lam0, n0 = 1.55e-6, 1.45
kappa = 2*math.pi*n0/lam0
for name, Om, Lprop, w0 in [("OQE Fig. 6", 5.0e4, 800*1e-6, 5e-6), ("OQE Fig. 9 (max)", 300.0, 10e-3, None)]:
    ell = (kappa*Om)**-0.5
    line = f"{name}: kappa = {kappa:.5e} 1/m, l = {ell*1e6:.3f} um, |Omega| z = {Om*Lprop:.3f} rad"
    if w0: line += f", w0 = {w0*1e6:.1f} um, |Omega| w0 = {Om*w0:.3f}"
    print("INFO  " + line)
ell6 = (kappa*5.0e4)**-0.5
for name, ok in [("Fig. 6: l = 1.8 um (printed)", abs(ell6*1e6 - 1.8) < 0.05),
                 ("Fig. 6: |Omega| z = 40 rad (printed)", abs(5.0e4*800e-6 - 40) < 1e-9)]:
    fails += (not ok); print(("PASS  " if ok else "FAIL  ") + name)
print(f"SUMMARY: {'all checks passed' if fails == 0 else str(fails) + ' check(s) failed'}")


==> anc/paraxial_log.txt <==
PASS  1. i d_z psi = -(1/2k) Lap psi + (k W^2 r^2/2) psi - W L_z psi
PASS  2. generator = (1/2k)(-i grad - A)^2 with A = k W (-y, x)
PASS  3. psi = chi(r, phi + W z, z) <=> chi solves the equation without -W L_z (rotation by -W z)
PASS  4. exp(-k|W| r^2/2 - i|W| z) solves i d_z chi = gen0 chi  (l = (k|W|)^(-1/2))
PASS  5. [generator, L_z] = 0
INFO  OQE Fig. 6: kappa = 5.87782e+06 1/m, l = 1.845 um, |Omega| z = 40.000 rad, w0 = 5.0 um, |Omega| w0 = 0.250
INFO  OQE Fig. 9 (max): kappa = 5.87782e+06 1/m, l = 23.814 um, |Omega| z = 3.000 rad
PASS  Fig. 6: l = 1.8 um (printed)
PASS  Fig. 6: |Omega| z = 40 rad (printed)
SUMMARY: all checks passed


==> anc/symbolic_checks.py <==
"""Symbolic checks (sympy): metric, inverse, sqrt g, scalar curvature, Laplace-Beltrami operator,
Cartesian inverse metric, principal values, Omega(z) operator, square completion, gauge form,
traveling-wave spectrum and Laguerre normalisation, scalar paraxial limit."""
import sympy as sp

r, ph, z, W, x, y = sp.symbols('r phi z Omega x y', real=True)
k, beta, t = sp.symbols('k beta t', positive=True)
m = sp.symbols('m', integer=True)
F = sp.Function('F')
coords = [r, ph, z]

def metric_data(g, X):
    gi = sp.simplify(g.inv()); dg = sp.simplify(g.det())
    return gi, dg

def ricci_scalar(g, X):
    n = len(X); gi = g.inv()
    Gam = [[[sum(gi[i, l]*(sp.diff(g[l, j], X[kk]) + sp.diff(g[l, kk], X[j]) - sp.diff(g[j, kk], X[l]))
                 for l in range(n))/2 for kk in range(n)] for j in range(n)] for i in range(n)]
    Ric = sp.zeros(n)
    for i in range(n):
        for j in range(n):
            Ric[i, j] = sum(sp.diff(Gam[a][i][j], X[a]) for a in range(n)) - sum(sp.diff(Gam[a][i][a], X[j]) for a in range(n)) \
                + sum(Gam[a][a][b]*Gam[b][i][j] - Gam[a][j][b]*Gam[b][i][a] for a in range(n) for b in range(n))
    return sp.simplify(sum(gi[i, j]*Ric[i, j] for i in range(n) for j in range(n)))

def LB(g, X, f):
    gi = g.inv(); sg = sp.sqrt(sp.simplify(g.det()))
    return sp.simplify(sum(sp.diff(sg*gi[i, j]*sp.diff(f, X[j]), X[i]) for i in range(3) for j in range(3))/sg)

def ok(e):
    e = sp.simplify(e)
    return e.is_zero_matrix if isinstance(e, sp.MatrixBase) else e == 0

# --- cylindrical metric, constant twist
g = sp.Matrix([[1, 0, 0], [0, r**2 + W**2*r**4, W*r**2], [0, W*r**2, 1]])
gi, dg = metric_data(g, coords)
print("inverse metric matches Eq.(2):", ok(gi - sp.Matrix([[1, 0, 0], [0, r**-2, -W], [0, -W, 1 + W**2*r**2]])))
print("det g = r^2:", ok(dg - r**2))
print("scalar curvature R =", ricci_scalar(g, coords))
u = sp.Function('u')(r, ph, z)
lap = LB(g, coords, u)
target = sp.diff(r*sp.diff(u, r), r)/r + sp.diff(u, ph, 2)/r**2 + (1 + W**2*r**2)*sp.diff(u, z, 2) - 2*W*sp.diff(u, ph, z)
print("Laplace-Beltrami matches Eq.(H):", ok(sp.expand(lap - target)))

# --- dual frame
cof = sp.Matrix([[1, 0, 0], [0, r, 0], [0, W*r**2, 1]])           # rows: theta^r, theta^phi, theta^z
frm = sp.Matrix([[1, 0, 0], [0, 1/r, -W*r], [0, 0, 1]])            # rows: e_r, e_phi, e_z (components on d_r,d_phi,d_z)
print("coframe/frame duality:", ok(cof*frm.T - sp.eye(3)))
print("g = cof^T cof:", ok(cof.T*cof - g))

# --- Cartesian form
gc = sp.Matrix([[1 + W**2*y**2, -W**2*x*y, -W*y], [-W**2*x*y, 1 + W**2*x**2, W*x], [-W*y, W*x, 1]])
gci = sp.simplify(gc.inv())
print("Cartesian inverse matches Eq.(tensor):", ok(gci - sp.Matrix([[1, 0, W*y], [0, 1, -W*x], [W*y, -W*x, 1 + W**2*(x**2 + y**2)]])),
      " det:", sp.simplify(gc.det()))
# principal values in orthonormal cylindrical basis
Msub = sp.Matrix([[1, -t], [-t, 1 + t**2]])
ev = list(Msub.eigenvals().keys())
lp = 1 + t**2/2 + t/2*sp.sqrt(t**2 + 4); lm = 1 + t**2/2 - t/2*sp.sqrt(t**2 + 4)
print("principal values:", ok(sp.Add(*ev) - (lp + lm)) and ok(sp.Mul(*ev) - 1), " lambda+/lambda-(t=1) =", sp.N((lp/lm).subs(t, 1), 10))

# --- Omega(z)
Wz = sp.Function('Omega')(z)
gz = sp.Matrix([[1, 0, 0], [0, r**2 + Wz**2*r**4, Wz*r**2], [0, Wz*r**2, 1]])
lapz = LB(gz, coords, u)
tz = sp.diff(r*sp.diff(u, r), r)/r + sp.diff(u, ph, 2)/r**2 + (1 + Wz**2*r**2)*sp.diff(u, z, 2) \
    + 2*Wz*sp.diff(Wz, z)*r**2*sp.diff(u, z) - 2*Wz*sp.diff(u, ph, z) - sp.diff(Wz, z)*sp.diff(u, ph)
print("Omega(z) operator matches Eq.(Omz):", ok(sp.expand(lapz - tz)), " det:", sp.simplify(gz.det()))

# --- square completion (Eq. positive), real/imag parts written out
ur, ui, uzr, uzi = sp.symbols('ur ui uzr uzi', real=True)
U = ur + sp.I*ui; Uz = uzr + sp.I*uzi
absq = lambda w: sp.expand(w*sp.conjugate(w))
lhs = absq(Uz) + absq(sp.I*m*U/r - W*r*Uz)
gam = m*W/(1 + W**2*r**2)
rhs = (1 + W**2*r**2)*absq(Uz - sp.I*gam*U) + m**2/(r**2*(1 + W**2*r**2))*absq(U)
print("square completion Eq.(positive):", ok(lhs - rhs))

# --- traveling wave: radial operator and lowest Landau-like solutions
for mm in [0, 1, 2, -1, -2]:
    for nr in [0, 1, 2]:
        b_ = beta
        Fn = r**abs(mm)*sp.exp(-b_*r**2/2)*sp.assoc_laguerre(nr, abs(mm), b_*r**2)
        # (2M/hbar^2) H_{m,k} with W k = beta>0  -> -(F''+F'/r-m^2F/r^2) + k^2 F + beta^2 r^2 F - 2 beta m F
        Hn = -(sp.diff(Fn, r, 2) + sp.diff(Fn, r)/r - mm**2*Fn/r**2) + k**2*Fn + b_**2*r**2*Fn - 2*b_*mm*Fn
        Eexp = k**2 + 2*b_*(2*nr + abs(mm) + 1) - 2*b_*mm
        assert ok(sp.simplify(Hn - Eexp*Fn)), (mm, nr)
        N2 = 2*b_**(abs(mm) + 1)*sp.factorial(nr)/sp.gamma(nr + abs(mm) + 1)
        nrm = sp.integrate(N2*Fn**2*r, (r, 0, sp.oo))
        assert ok(nrm - 1), (mm, nr, nrm)
        N2pub = 2*b_**(abs(mm) + 1)/(sp.factorial(nr)*sp.gamma(nr + abs(mm) + 1))
        nrm_pub = sp.simplify(sp.integrate(N2pub*Fn**2*r, (r, 0, sp.oo)))
        if mm == 1: print(f"   n_r={nr}: corrected norm = 1, published Eq.(15) norm = {nrm_pub}")
print("traveling-wave spectrum (2M/hbar^2)E = k^2 + 2|Wk|(2n_r+|m|+1) - 2Wmk and normalisation: OK for |m|<=2, n_r<=2")

# --- published Eq.(20) normalisation and Eq.(17)
l = sp.symbols('ell', positive=True)
psi20 = sp.sqrt(2/(sp.pi*l**2*sp.gamma(abs(1) + 1)))*(r/l)**1*sp.exp(-r**2/(2*l**2))
print("published Eq.(20), |m|=1: int |psi|^2 r dr dphi =", sp.simplify(2*sp.pi*sp.integrate(psi20**2*r, (r, 0, sp.oo))))

# --- scalar paraxial limit of (Delta_g + kappa^2) Phi = 0 with Phi = psi e^{i kappa z}
kap = sp.symbols('kappa', positive=True)
psi = sp.Function('psi')(r, ph, z)
expr = sp.expand(LB(g, coords, psi*sp.exp(sp.I*kap*z))*sp.exp(-sp.I*kap*z) + kap**2*psi)
# drop d_z^2 psi, W^2 r^2 d_z psi and W d_phi d_z psi (paraxial, slowly varying)
expr_par = expr.subs({sp.Derivative(psi, (z, 2)): 0, sp.Derivative(psi, ph, z): 0, sp.Derivative(psi, z, ph): 0})
expr_par = sp.expand(expr_par).subs(sp.Derivative(psi, z), sp.Symbol('PZ'))
PZ = sp.Symbol('PZ')
sol = sp.solve(sp.Eq(sp.expand(expr_par).coeff(PZ, 1).subs(W**2*r**2, 0)*PZ + sp.expand(expr_par).coeff(PZ, 0), 0), PZ)[0]
lapperp = sp.diff(r*sp.diff(psi, r), r)/r + sp.diff(psi, ph, 2)/r**2
paraxial = -lapperp/(2*kap) + kap*W**2*r**2/2*psi - W*(-sp.I*sp.diff(psi, ph))   # -(1/2k)Lap + k W^2 r^2/2 - W L_z
print("paraxial generator i d_z psi = -(1/2k)Lap_perp + (k W^2 r^2/2) psi - W L_z psi:", ok(sp.expand(sp.I*sol - paraxial)))


==> anc/symbolic_log.txt <==
inverse metric matches Eq.(2): True
det g = r^2: True
scalar curvature R = -2*Omega**2
Laplace-Beltrami matches Eq.(H): True
coframe/frame duality: True
g = cof^T cof: True
Cartesian inverse matches Eq.(tensor): True  det: 1
principal values: True  lambda+/lambda-(t=1) = 6.854101966
Omega(z) operator matches Eq.(Omz): True  det: r**2
square completion Eq.(positive): True
   n_r=0: corrected norm = 1, published Eq.(15) norm = 1
   n_r=1: corrected norm = 1, published Eq.(15) norm = 1
   n_r=2: corrected norm = 1, published Eq.(15) norm = 1/4
traveling-wave spectrum (2M/hbar^2)E = k^2 + 2|Wk|(2n_r+|m|+1) - 2Wmk and normalisation: OK for |m|<=2, n_r<=2
published Eq.(20), |m|=1: int |psi|^2 r dr dphi = 2
paraxial generator i d_z psi = -(1/2k)Lap_perp + (k W^2 r^2/2) psi - W L_z psi: True


==> anc/v005_numbers.py <==
#!/usr/bin/env python3
"""Numbers added in v0.05 (Sec. VIII A, Fig. 16(d), Table VII): checks each one against the log of
oqe_code_check.py or recomputes it, and checks that the manuscript prints it.
Usage: python3 -I v005_numbers.py main.tex oqe_code_check_log.txt"""
import re
import sys

import numpy as np

tex = open(sys.argv[1], encoding="utf-8").read()
log = open(sys.argv[2], encoding="utf-8").read()
npass = nfail = 0


def check(name, ok):
    global npass, nfail
    print(("PASS  " if ok else "FAIL  ") + name)
    if ok:
        npass += 1
    else:
        nfail += 1


def num(pattern):
    m = re.search(pattern, log)
    if m is None:
        sys.exit(f"pattern not found in log: {pattern}")
    return float(m.group(1))


def printed(s):
    return s in tex


# A: constants of the effective-potential script
om = num(r"A: omega = ([0-9.e+]+) 1/s")
vmin = num(r"V_min = ([0-9.]+) meV")
ell = num(r"l = ([0-9.]+) nm")
check(f"Table VII, Fig. 2 row: script constants give omega = {om:.4e} -> 7.902e11", abs(om / 1e11 - 7.902) < 5e-4)
check(f"Table VII, Fig. 2 row: script constants give V_min = {vmin:.4f} -> 1.564 meV", abs(vmin - 1.564) < 5e-4)
check("Table VII prints the rounded constants of the script",
      printed(r"$\hbar=1.054\times10^{-34}$ J\,s") and printed(r"$m_e=9.11\times10^{-31}$ kg"))

# Figs. 4-5 script: density built from u = sqrt(r) F; for m = 1, |u|^2 ~ r^3 exp(-r^2/l^2) peaks at sqrt(3/2) l
r = np.linspace(1e-3, 6, 600001)
rpk = r[np.argmax(r**3 * np.exp(-r**2))]
check(f"|u|^2 of the m = 1 traveling state peaks at {rpk:.5f} l (sqrt(3/2) = {np.sqrt(1.5):.5f})",
      abs(rpk - np.sqrt(1.5)) < 1e-4)
r98 = np.sqrt(1.5) * ell
check(f"sqrt(3/2) l_ho = {r98:.1f} nm -> printed 98 nm", round(r98) == 98 and printed(r"\simeq98$ nm"))

# B: Euler twist step of the unpublished split-step runs
dB = [float(x) for x in re.findall(r"max\|psi_torsion - psi_free\|/max\|psi\| = ([0-9.e+-]+)", log)]
check(f"twist step changes the field by {max(dB):.1e} < 1e-10 (bulk and edge)", len(dB) == 2 and max(dB) < 1e-10
      and printed(r"less than $10^{-10}$ relative to free diffraction"))
pe = num(r"B edge: .*?power left = ([0-9.e+-]+)")
check(f"edge run: inner disk leaves {pe:.2e} of the power -> printed 3e-13",
      f"{pe:.0e}" == "3e-13" and printed(r"$3\times10^{-13}$ of the input power"))

# C: masks of the scripts with the consistent equation (78)
wC = num(r"C bulk: .*?beam radius = ([0-9.]+) um")
pC = num(r"C bulk: power left = ([0-9.e+-]+)")
check(f"Eq. (78) with the original masks: w(0.8 mm) = {wC:.3f} um -> printed 3.49", f"{wC:.2f}" == "3.49"
      and printed(r"$w=3.49\,\mu\mathrm{m}$"))
check(f"Eq. (78) bulk case: power left = {pC:.6f} (absorber removes nothing)", pC > 0.999999)
pCe = num(r"C edge: power left = ([0-9.e+-]+)")
check(f"Eq. (78) edge case: power left = {pCe:.2e} -> printed 1e-23", int(np.floor(np.log10(pCe))) == -23
      and printed(r"only $10^{-23}$ of the power"))

# D: rose-map script at Omega = 0
kappa = 2 * np.pi * 1.45 / 1.55e-6
zR = kappa * (5e-6) ** 2 / 2
w5 = 5e-6 * np.sqrt(1 + (5e-3 / zR) ** 2)
wD = num(r"D: free beam radius at 5 mm = ([0-9.]+) um")
check(f"free radius after 5 mm for w0 = 5 um: {w5*1e6:.1f} um (log {wD:.0f}) -> printed 340",
      round(w5 * 1e6) == 340 and wD == 340 and printed(r"$340\,\mu\mathrm{m}$ after the $5$ mm of the script"))
mD = num(r"mean <\|psi\|\^2> = ([0-9.e+-]+)")
check(f"rose map at Omega = 0 sits at the 1e-6 level (mean {mD:.2e})", int(np.floor(np.log10(mD))) == -6
      and printed(r"fourfold star at the $10^{-6}$ level"))

# script parameters quoted in the text (read from the scripts, not computed)
for s in [r"$\sigma=4\,\mu\mathrm{m}$", r"e^{24\ii\phi}", r"e^{16\ii\phi}", r"$R_0=15\,\mu\mathrm{m}$",
          r"$w=1.6\,\mu\mathrm{m}$", r"$m=22$ (bulk) and $m=18$ (edge)", r"$800\times800$ points over $5$ mm",
          r"$500\times500$ points and $10$ mm", r"between $17$ and $19\,\mu\mathrm{m}$",
          r"$R_{\rm edge}=12\,\mu\mathrm{m}$ with a $1.6\,\mu\mathrm{m}$ taper"]:
    check("printed script parameter: " + s, printed(s))

print(f"SUMMARY: {npass} PASS, {nfail} FAIL")
sys.exit(1 if nfail else 0)


==> anc/v005_numbers_log.txt <==
PASS  Table VII, Fig. 2 row: script constants give omega = 7.9016e+11 -> 7.902e11
PASS  Table VII, Fig. 2 row: script constants give V_min = 1.5636 -> 1.564 meV
PASS  Table VII prints the rounded constants of the script
PASS  |u|^2 of the m = 1 traveling state peaks at 1.22475 l (sqrt(3/2) = 1.22474)
PASS  sqrt(3/2) l_ho = 97.7 nm -> printed 98 nm
PASS  twist step changes the field by 8.2e-11 < 1e-10 (bulk and edge)
PASS  edge run: inner disk leaves 3.28e-13 of the power -> printed 3e-13
PASS  Eq. (78) with the original masks: w(0.8 mm) = 3.488 um -> printed 3.49
PASS  Eq. (78) bulk case: power left = 1.000000 (absorber removes nothing)
PASS  Eq. (78) edge case: power left = 1.24e-23 -> printed 1e-23
PASS  free radius after 5 mm for w0 = 5 um: 340.3 um (log 340) -> printed 340
PASS  rose map at Omega = 0 sits at the 1e-6 level (mean 1.56e-06)
PASS  printed script parameter: $\sigma=4\,\mu\mathrm{m}$
PASS  printed script parameter: e^{24\ii\phi}
PASS  printed script parameter: e^{16\ii\phi}
PASS  printed script parameter: $R_0=15\,\mu\mathrm{m}$
PASS  printed script parameter: $w=1.6\,\mu\mathrm{m}$
PASS  printed script parameter: $m=22$ (bulk) and $m=18$ (edge)
PASS  printed script parameter: $800\times800$ points over $5$ mm
PASS  printed script parameter: $500\times500$ points and $10$ mm
PASS  printed script parameter: between $17$ and $19\,\mu\mathrm{m}$
PASS  printed script parameter: $R_{\rm edge}=12\,\mu\mathrm{m}$ with a $1.6\,\mu\mathrm{m}$ taper
SUMMARY: 22 PASS, 0 FAIL


==> anc/v006_numbers.py <==
#!/usr/bin/env python3
"""Numbers added in v0.06 (Sec. VIII A and Fig. 17, rose maps of the script for Fig. 9 of the OQE article for
W = 0, 100, 200, 300 1/m): each is read from oqe_rose_sweep_log.txt and its presence in the manuscript is checked.
Usage: python3 -I v006_numbers.py main.tex oqe_rose_sweep_log.txt"""
import re
import sys

tex = open(sys.argv[1], encoding="utf-8").read()
log = open(sys.argv[2], encoding="utf-8").read()
npass = nfail = 0


def check(name, ok):
    global npass, nfail
    print(("PASS  " if ok else "FAIL  ") + name)
    npass += ok
    nfail += not ok


same = {int(w): float(v) for w, v in re.findall(r"W =\s+(\d+): \|\|I_W - I_0\|\|/\|\|I_0\|\| = ([0-9.]+)", log)}
once = {int(w): float(v) for w, v in re.findall(r"W =\s+(\d+): .*?vs free beam rotated once: ([0-9.]+)", log)}
ang = {int(w): float(v) for w, v in re.findall(r"W =\s+(\d+) 1/m: total angle W z = ([0-9.]+) rad", log)}

check("log contains the three twisted runs", sorted(same) == [100, 200, 300] and sorted(once) == [100, 200, 300])
pct = [round(100 * same[w]) for w in (100, 200, 300)]
check(f"rms difference from the W = 0 map: {pct} % -> printed 26, 34 and 73 %",
      pct == [26, 34, 73] and r"$26$, $34$ and $73\%$" in tex)
lo, hi = round(100 * min(once.values())), round(100 * max(once.values()))
check(f"difference from the free beam rotated once: {lo}-{hi} % -> printed 47--65 %",
      (lo, hi) == (47, 65) and r"$47$--$65\%$" in tex)
check(f"total angles W z = {[ang[w] for w in (0, 100, 200, 300)]} rad for z = 5 mm",
      [ang[w] for w in (0, 100, 200, 300)] == [0.0, 0.5, 1.0, 1.5])
check("all three runs pass the check of the script (step-by-step rotation changes the map by > 5 %)",
      log.count("PASS  W =") == 3 and "SUMMARY: all checks passed" in log)
check("Fig. 17 is in the manuscript and cited in Sec. VIII A and Table VII",
      r"\label{fig:rosesweep}" in tex and tex.count(r"\ref{fig:rosesweep}") >= 3)
check("the text states the script parameters of the sweep",
      r"$\Om=100$, $200$ and $300\,\mathrm{m}^{-1}$" in tex and r"each of the $5000$ steps" in tex)
print(f"SUMMARY: {npass} PASS, {nfail} FAIL")
sys.exit(1 if nfail else 0)


==> anc/v006_numbers_log.txt <==
PASS  log contains the three twisted runs
PASS  rms difference from the W = 0 map: [26, 34, 73] % -> printed 26, 34 and 73 %
PASS  difference from the free beam rotated once: 47-65 % -> printed 47--65 %
PASS  total angles W z = [0.0, 0.5, 1.0, 1.5] rad for z = 5 mm
PASS  all three runs pass the check of the script (step-by-step rotation changes the map by > 5 %)
PASS  Fig. 17 is in the manuscript and cited in Sec. VIII A and Table VII
PASS  the text states the script parameters of the sweep
SUMMARY: 7 PASS, 0 FAIL


==> anc/v007_numbers.py <==
#!/usr/bin/env python3
"""Numbers of the v0.07 paragraph on the aspect ratio (after Eq. (params)): why R > L for the parameters of the
OQE article. Usage: python3 -I v007_numbers.py main.tex"""
import math
import sys

tex = open(sys.argv[1], encoding="utf-8").read()
hbar, me, eV = 1.054571817e-34, 9.1093837015e-31, 1.602176634e-19
M, W = 0.023 * me, 5.0e6
npass = nfail = 0


def check(name, ok):
    global npass, nfail
    print(("PASS  " if ok else "FAIL  ") + name)
    npass += ok
    nfail += not ok


def ell(L):          # harmonic length of the traveling sector at k = pi/L
    return (W * math.pi / L) ** -0.5


def ER(R):           # E_R = hbar^2 / (2 M R^2)
    return hbar**2 / (2 * M * R**2)


L, R = 100e-9, 200e-9
l1 = ell(L)
check(f"ell_ho = {l1*1e9:.2f} nm -> printed 79.8 nm", f"{l1*1e9:.1f}" == "79.8" and r"(\pi\Om/L)^{-1/2}=79.8$ nm" in tex)
xi = (R / l1) ** 2
check(f"xi_1 = R^2/ell^2 = {xi:.4f} = 2 pi = pi b with b = W R^2/L = {W*R*R/L:.1f}",
      abs(xi - 2 * math.pi) < 1e-9 and r"$\xi_1=2\pi$" in tex)
check(f"R/ell_ho = {R/l1:.3f} -> printed 2.5", f"{R/l1:.1f}" == "2.5" and r"$R\simeq2.5\,\ell_{\rm ho}$" in tex)
check(f"ell_ho/L = {l1/L:.3f}: R > ell_ho requires R of order L or larger", 0.7 < l1 / L < 1 and r"$R\gtrsim L$" in tex)
check(f"twist across the thickness W L = {W*L:.2f} rad ({math.degrees(W*L):.1f} deg) -> printed 0.5 rad",
      abs(W * L - 0.5) < 1e-12 and r"$\Om L=0.5$ rad" in tex)
check(f"E_R(200 nm) = {ER(R)/eV*1e3:.9f} meV (Eq. (params): 0.041412849)", f"{ER(R)/eV*1e3:.9f}" == "0.041412849")
L2, R2 = 1e-6, 500e-9
l2 = ell(L2)
check(f"tube example: W L = {W*L2:.1f}, ell_ho = {l2*1e9:.1f} nm, xi_1 = {(R2/l2)**2:.2f}, E_R = {ER(R2)/eV*1e6:.2f} ueV",
      abs(W * L2 - 5) < 1e-12 and round(l2 * 1e9) == 252 and f"{(R2/l2)**2:.1f}" == "3.9"
      and f"{ER(R2)/eV*1e6:.1f}" == "6.6" and r"$\ell_{\rm ho}=252$ nm" in tex and r"$\xi_1=3.9$" in tex
      and r"$6.6\,\mu$eV" in tex)
check("ranges of Table 1 of the OQE article quoted as printed there",
      r"($R=0.2$--$0.5\,\mu$m, $L=0.1$--$2\,\mu$m)" in tex)
print(f"SUMMARY: {npass} PASS, {nfail} FAIL")
sys.exit(1 if nfail else 0)


==> anc/v007_numbers_log.txt <==
PASS  ell_ho = 79.79 nm -> printed 79.8 nm
PASS  xi_1 = R^2/ell^2 = 6.2832 = 2 pi = pi b with b = W R^2/L = 2.0
PASS  R/ell_ho = 2.507 -> printed 2.5
PASS  ell_ho/L = 0.798: R > ell_ho requires R of order L or larger
PASS  twist across the thickness W L = 0.50 rad (28.6 deg) -> printed 0.5 rad
PASS  E_R(200 nm) = 0.041412849 meV (Eq. (params): 0.041412849)
PASS  tube example: W L = 5.0, ell_ho = 252.3 nm, xi_1 = 3.93, E_R = 6.63 ueV
PASS  ranges of Table 1 of the OQE article quoted as printed there
SUMMARY: 8 PASS, 0 FAIL


==> anc/v008_checks.py <==
#!/usr/bin/env python3
"""v0.08: statements taken from E. O. Silva's papers on the same metric (arXiv:2611.22789; arXiv:2605.29369), checked symbolically.
  [R] Revisiting structured-light propagation in screw-dislocation geometries, arXiv:2611.22789
  [S] Source-driven torsional optical activity in geometrically chiral media, Phys. Rev. A (accepted), arXiv:2605.29369
Usage: python3 -I v008_checks.py main.tex"""
import sys

import sympy as sp

tex = open(sys.argv[1], encoding="utf-8").read()
npass = nfail = 0


def check(name, ok):
    global npass, nfail
    print(("PASS  " if ok else "FAIL  ") + name)
    npass += bool(ok)
    nfail += not ok


r, phi, z, W, k, m, w0, b, sig = sp.symbols("r phi z Omega k m w_0 b sigma", real=True)
W_pos, k_pos = sp.symbols("Omega_p k_p", positive=True)

# 1. torsion of the flat defect connection: T^z = d(theta^z) = d(dz + W r^2 dphi) = 2 W r dr^dphi = 2W theta^r^theta^phi
dtheta_z_coeff = sp.diff(W * r**2, r)                    # coefficient of dr^dphi in d(theta^z)
check("d(dz + W r^2 dphi) = 2W (dr)^(r dphi): T^z = 2W theta^r ^ theta^phi",
      sp.simplify(dtheta_z_coeff - 2 * W * r) == 0 and r"T^{\hat z}=2\Om\,\vartheta^{\hat r}\wedge\vartheta^{\hat\phi}" in tex)
# Burgers flux: 2 pi f(R) = b N(R) with f = W R^2 and N = sigma pi R^2  ->  W = b sigma / 2
R_ = sp.symbols("R", positive=True)
Wsol = sp.solve(sp.Eq(2 * sp.pi * W * R_**2, b * sig * sp.pi * R_**2), W)[0]
check(f"Burgers flux 2 pi f(R) = b N(R) gives W = {Wsol}", sp.simplify(Wsol - b * sig / 2) == 0
      and r"$\Om=b\sigma/2$" in tex)

# 2. guided modes [S]: the radial operator depends on (m/r - W k r)^2 and k^2, invariant under (m,k) -> (-m,-k)
V = (m / r - W * k * r) ** 2 + k**2
check("(m/r - W k r)^2 + k^2 is invariant under (m,k) -> (-m,-k)",
      sp.simplify(V - V.subs({m: -m, k: -k}, simultaneous=True)) == 0 and r"$(m,k_z)\to(-m,-k_z)$" in tex)
check("... and not under m -> -m at fixed k (the fixed-direction splitting)",
      sp.simplify(V - V.subs(m, -m)) != 0)

# 3. orbital spectrum [R] Eq. (72): |W|(2n+|m|+1) - W m  equals  W(2n+|m|-m+1) for W>0  (our Eq. for W k > 0)
n = sp.symbols("n", integer=True, nonnegative=True)
for mv in (-2, -1, 0, 1, 2):
    lhs = W_pos * (2 * n + abs(mv) + 1) - W_pos * mv
    rhs = W_pos * (2 * n + abs(mv) - mv + 1)
    assert sp.simplify(lhs - rhs) == 0
check("[R] Eq. (72) |W|(2n+|m|+1) - W m = W(2n+|m|-m+1) for W > 0, the structure of our Landau spectrum", True)

# 4. breathing law: [R] Eq. (79) W^2 = cos^2(G zeta) + (4/G^2) sin^2(G zeta), G = W k w0^2, zeta = z/(k w0^2)
#    our Eq. (79): w^2 = w0^2 cos^2(W z) + (4 l^4/w0^2) sin^2(W z), l^2 = 1/(k W)
G = W_pos * k_pos * w0**2
zeta = z / (k_pos * w0**2)
rev = w0**2 * (sp.cos(G * zeta) ** 2 + 4 / G**2 * sp.sin(G * zeta) ** 2)
ell2 = 1 / (k_pos * W_pos)
ours = w0**2 * sp.cos(W_pos * z) ** 2 + 4 * ell2**2 / w0**2 * sp.sin(W_pos * z) ** 2
check("[R] Eq. (79) with Gamma = W k w0^2 is our breathing law (79)", sp.simplify(rev - ours) == 0)

# 5. paraxial orbital operator [R] Eq. (59): -lap/2k - W Lz + k W^2 rho^2/2 ; ours Eq. (78) has kappa in place of k0
check("text: Eq. (78) is the orbital part of the metric-Maxwell paraxial theory, with helicity term -W sigma_3",
      r"helicity term $-\Om\sigma_3$" in tex and r"\citep{SilvaRevisiting2026}" in tex)
# petal rotation [R] Eq. (75): phi_petal = -W z, same sense as the rotation of Eq. (78)
check("text: rigid rotation by -W z, as in [R] Eq. (75)", r"rigid rotation by $-\Om z$" in tex)
check("text: [R] Sec. VII A on the hard-wall version of the OQE article is acknowledged",
      r"Section~VII\,A of Ref.~\citep{SilvaRevisiting2026}" in tex)
print(f"SUMMARY: {npass} PASS, {nfail} FAIL")
sys.exit(1 if nfail else 0)


==> anc/v008_checks_log.txt <==
PASS  d(dz + W r^2 dphi) = 2W (dr)^(r dphi): T^z = 2W theta^r ^ theta^phi
PASS  Burgers flux 2 pi f(R) = b N(R) gives W = b*sigma/2
PASS  (m/r - W k r)^2 + k^2 is invariant under (m,k) -> (-m,-k)
PASS  ... and not under m -> -m at fixed k (the fixed-direction splitting)
PASS  [R] Eq. (72) |W|(2n+|m|+1) - W m = W(2n+|m|-m+1) for W > 0, the structure of our Landau spectrum
PASS  [R] Eq. (79) with Gamma = W k w0^2 is our breathing law (79)
PASS  text: Eq. (78) is the orbital part of the metric-Maxwell paraxial theory, with helicity term -W sigma_3
PASS  text: rigid rotation by -W z, as in [R] Eq. (75)
PASS  text: [R] Sec. VII A on the hard-wall version of the OQE article is acknowledged
SUMMARY: 9 PASS, 0 FAIL


==> anc/wall_kummer.py <==
"""m=0 finite-wall check: Kummer root (mpmath, 60 digits) vs Bessel Galerkin, and the bound of Eq. (cutoffbound)."""
import numpy as np, mpmath as mp
from hcyl import bessel_basis, radial_moment, XQ
mp.mp.dps = 60

def kummer_delta(xi):
    """first zero in delta of 1F1(1/2-delta/(4 xi);1;xi); delta=(E-E_z)/E_R"""
    xi = mp.mpf(xi)
    def f(d):                      # direct series sum_k (a)_k xi^k/(k!)^2 at 60 digits
        A = mp.mpf(1)/2 - d/(4*xi); t = mp.mpf(1); s = mp.mpf(1); k = 0
        while True:
            t *= (A+k)*xi/((k+1)**2); s += t; k += 1
            if k > 20 and abs(t) < mp.mpf(10)**-55*max(1, abs(s)): return s
    lo = 2*xi*(1+mp.mpf(10)**-50)
    hi = mp.besseljzero(0, 1)**2 + xi**2/3 + 1     # above the Bessel-plus-first-order value
    N = 2000
    prev, dprev = f(lo), lo
    for k in range(1, N+1):
        d = lo + (hi-lo)*k/N
        val = f(d)
        if mp.sign(val) != mp.sign(prev):
            return mp.findroot(f, (dprev, d), solver='bisect' if False else 'illinois', tol=mp.mpf(10)**-40)
        prev, dprev = val, d
    raise RuntimeError("no root")

def galerkin_delta(xi, Nr=60):
    j, _, _ = bessel_basis(0, Nr)
    X = radial_moment(0, Nr, XQ**2)
    return np.linalg.eigvalsh(np.diag(j**2) + xi**2*X)[0]

def bound(xi):
    q = mp.e**(-mp.mpf(xi)/4)
    return 4*q/(1-q)

if __name__ == "__main__":
    worst = 0
    for xi in [0.05, 0.2, 0.5, 1, 2, 4, 6, 8, 10, 14, 18, 22, 26, 32]:
        dk = kummer_delta(xi); dg = galerkin_delta(xi)
        exc = dk - 2*xi
        worst = max(worst, abs(float(dk)-dg))
        print(f"xi={xi:5}: delta={mp.nstr(dk,15):>18}  excess={mp.nstr(exc,6):>12}  bound={mp.nstr(bound(xi),6):>12}"
              f"  0<=excess<=bound: {bool(0 <= exc <= bound(xi))}  |Gal-Kum|={abs(float(dk)-dg):.1e}")
    print("max |Galerkin - Kummer| =", worst)

